4-critical graphs on surfaces without contractible (<=4)-cycles

We show that if G is a 4-critical graph embedded in a fixed surface $\Sigma$ so that every contractible cycle has length at least 5, then G can be expressed as $G=G'\cup G_1\cup G_2\cup ... \cup G_k$, where $|V(G')|$ and $k$ are bounded by a constant (depending linearly on the genus of $\Sigma$) and $G_1\ldots,G_k$ are graphs (of unbounded size) whose structure we describe exactly. The proof is computer-assisted - we use computer to enumerate all plane 4-critical graphs of girth 5 with a precolored cycle of length at most 16, that are used in the basic case of the inductive proof of the statement.

==> programs/dvorak/clas.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

static int
oface_dist (int m1, int m2, int len)
{
  int dist1 = abs (m1 - m2);
  int dist2 = len - dist1;

  return dist1 < dist2 ? dist1 : dist2;
}

static int
find_shortcut (node act, int alen, int mlen, int fmark, int oflen)
{
  nbr_iter ni;
  edge e;

  if (alen > 0 && act->data)
    {
      int dist = oface_dist (fmark, (size_t) act->data, oflen);

      return alen < dist;
    }

  if (alen >= mlen)
    return 0;

  FOREACH_NBR (ni, act, e)
    {
      if (find_shortcut (e->to, alen + 1, mlen, fmark, oflen))
	return 1;
    }

  return 0;
}

static int
g_classify (graph g)
{
  face_iter fi;
  list_iter li;
  node v;
  edge e;
  int ch = 0, m, len = face_length (g->outer);

  FOREACH_FACEWALK (fi, g->outer, e)
    {
      if (node_degree (e->from) <= 2 && node_degree (e->to) <= 2)
	return 0;
    }

  FOREACH (li, &g->nodes, v)
    {
      if (v->data)
	abort ();
    }

  m = 1;
  FOREACH_FACEWALK (fi, g->outer, e)
    {
      e->from->data = (void *) (size_t) m++;
    }

  FOREACH_FACEWALK (fi, g->outer, e)
    {
      if (find_shortcut (e->from, 0, 4, (size_t) e->from->data, len))
	{
	  ch = 1;
	  break;
	}
    }

  FOREACH_FACEWALK (fi, g->outer, e)
    {
      e->from->data = NULL;
    }

  return !ch;
}

static int
is_canonical (graph g)
{
  graph cgr[2];
  int or;
  face_iter fi;
  edge e;
  char *code = canonical_code (g), *act = NULL;
  int ret = 1;

  cgr[0] = g_copy (g, 0, NULL, NULL);
  cgr[1] = g_copy (g, 0, NULL, NULL);
  g_mirror (cgr[1]);

  for (or = 0; or < 2; or++)
    {
      FOREACH_FACEWALK (fi, cgr[or]->outer, e)
	{
	  cgr[or]->outer = e;
	  act = canonical_code (cgr[or]);
	  if (strcmp (act, code) < 0)
	    {
	      free (act);
	      ret = 0;
	      goto end;
	    }

	  free (act);
	}
    }

end:
  free (code);
  g_free (cgr[0]);
  g_free (cgr[1]);
  return ret;
}

int
main (void)
{
  char buf[1000];
  graph g;

  while (scanf ("%s", buf) == 1 && *buf)
    {
      g = decode_graph (buf);
      if (g_classify (g) && is_canonical (g))
	g_print (stdout, g);
      g_free (g);
    }

  return 0;
}


==> programs/dvorak/combine.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

typedef struct cyl
{
  graph g;
  edge inner;
  char *name;
} *cylinder;

static edge
find_short_nonouter_face (graph g)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if (!is_incident_with_outer_face (g, e)
	      && face_length (e) <= 4)
	    return e;
	}
    }

  abort ();
}

static void
record_cylinder (graph g, edge inner, char *name, struct list *cyls)
{
  cylinder cyl = malloc (sizeof (struct cyl));

  cyl->g = g_copy (g, 1, &inner, &cyl->inner);
  cyl->name = strdup (name);
  l_add (cyls, cyl);
}

static void
record_graph_and_symmetries (char *name, graph g, edge inner, struct list *cyls)
{
  graph cgr[4];
  edge inners[4];
  int or;
  face_iter fi;
  edge e;
  struct hash_elt *rec;

  cgr[0] = g;
  inners[0] = inner;

  cgr[1] = g_copy (g, 1, &inner, &inners[1]);
  g_mirror (cgr[1]);
  inners[1] = inners[1]->opp;

  cgr[2] = g_copy (g, 1, &inner, &e);
  inners[2] = cgr[2]->outer;
  cgr[2]->outer = e;

  cgr[3] = g_copy (g, 1, &inner, &e);
  inners[3] = cgr[3]->outer;
  cgr[3]->outer = e;
  g_mirror (cgr[3]);
  inners[3] = inners[3]->opp;

  for (or = 0; or < 4; or++)
    {
      if (face_length (inners[or]) > 4 || face_length (cgr[or]->outer) > 4)
	abort ();

      FOREACH_FACEWALK (fi, cgr[or]->outer, e)
	{
	  cgr[or]->outer = e;
	  rec = find_record (cgr[or]);
	  if (!rec->recorded)
	    {
	      rec->recorded = 1;
	      record_cylinder (cgr[or], inners[or], name, cyls);
	    }
	}

      g_free (cgr[or]);
    }
}

static void
read_graphs (FILE *f, struct list *cyls)
{
  char buf[1000];
  char *sp;
  edge inner;
  graph g;

  while (fgets (buf, 1000, f) && *buf)
    {
      sp = strchr (buf, '\n');
      if (sp)
	*sp = 0;

      sp = strchr (buf, ' ');
      *sp++ = 0;
      g = decode_graph (sp);
      inner = find_short_nonouter_face (g);

      record_graph_and_symmetries (buf, g, inner, cyls);
    }
}

static void
mark_symmetrical (graph g)
{
  graph cgr[2];
  int or;
  face_iter fi;
  edge e;
  struct hash_elt *rec;

  cgr[0] = g;
  cgr[1] = g_copy (g, 0, NULL, NULL);
  g_mirror (cgr[1]);

  for (or = 0; or < 2; or++)
    {
      FOREACH_FACEWALK (fi, cgr[or]->outer, e)
	{
	  cgr[or]->outer = e;
	  rec = find_record (cgr[or]);
	  rec->crit_tested = 1;
	}
    }

  g_free (cgr[1]);
}

static void
process_cylg (graph g, edge inner, char *oname, char *iname)
{
  struct hash_elt *rec = find_record (g);

  if (rec->crit_tested)
    goto skip;
  rec->crit_tested = 1;

  if (cyl_critical (g, inner))
    printf ("%s+%s %s\n", oname, iname, rec->code);

  mark_symmetrical (g);
  g->outer = inner;
  mark_symmetrical (g);
skip:
  g_free (g);
}

static void
try_combine (cylinder outer, cylinder inner)
{
  edge middle, inne;
  graph oc, patch;

  if (face_length (outer->inner) != face_length (inner->g->outer))
    return;

  oc = g_copy (outer->g, 1, &outer->inner, &middle);
  patch = g_copy (inner->g, 1, &inner->inner, &inne);

  g_paste (oc, middle, patch);
  process_cylg (oc, inne, outer->name, inner->name);
}

int
main (int argc, char *argv[])
{
  FILE *f;
  cylinder g, w;
  struct list cyls1, cyls2;
  list_iter li1, li2;

  l_empty (&cyls1);
  l_empty (&cyls2);
  f = fopen (argv[1], "r");
  read_graphs (f, &cyls1);
  fclose (f);
  flush_hash ();

  f = fopen (argv[2], "r");
  read_graphs (f, &cyls2);
  fclose (f);
  flush_hash ();

  FOREACH (li1, &cyls1, g)
    {
      FOREACH (li2, &cyls2, w)
	{
	  try_combine (g, w);
	}
    }

  return 0;
}




==> programs/dvorak/combinecoord.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

typedef struct cyl
{
  graph g;
  edge inner;
  char *name;
} *cylinder;

typedef struct pos
{
  double s1, s2;
} *pos;

#define POS(V) ((pos) (V)->data)

static edge
find_short_nonouter_face (graph g)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if (!is_incident_with_outer_face (g, e)
	      && face_length (e) <= 4)
	    return e;
	}
    }

  abort ();
}

static pos
new_pos (double s1, double s2)
{
  pos p = malloc (sizeof (struct pos));

  p->s1 = s1;
  p->s2 = s2;

  return p;
}

static void
unshare_positions (graph g)
{
  list_iter li;
  node v;
  pos p;

  FOREACH (li, &g->nodes, v)
    {
      p = v->data;
      v->data = new_pos (p->s1, p->s2);
    }
}

static double
scmul (pos p, double vec[3])
{
  return vec[0] * p->s1 + vec[1] * p->s2 + vec[2];
}

static void
projtrans_position (pos p, double pt[3][3])
{
  double x, y, c;

  x = scmul (p, pt[0]);
  y = scmul (p, pt[1]);
  c = scmul (p, pt[2]);

  p->s1 = x / c;
  p->s2 = y / c;
}

static void
projtrans_positions (graph g, double pt[3][3])
{
  list_iter li;
  node v;

  FOREACH (li, &g->nodes, v)
    {
      projtrans_position (POS (v), pt);
    }
}

static void
shift_positions (graph g, double deltas1, double deltas2)
{
  double pt[3][3];
  pt[0][1] = pt[1][0] = pt[2][0] = pt[2][1] = 0;
  pt[0][2] = deltas1;
  pt[1][2] = deltas2;
  pt[0][0] = pt[1][1] = pt[2][2] = 1;
  projtrans_positions (g, pt);
}

static void
lintrans_positions (graph g, double c11, double c12, double c21, double c22)
{
  double pt[3][3];
  pt[0][0] = c11;
  pt[0][1] = c12;
  pt[1][0] = c21;
  pt[1][1] = c22;
  pt[2][2] = 1;
  pt[0][2] = pt[1][2] = pt[2][0] = pt[2][1] = 0;
  projtrans_positions (g, pt);
}

static void
normalize_positions (graph g)
{
  node sp[3], v;
  double pt[3][3];
  double a1, a2, b1, b2, det;

  sp[0] = g->outer->from;
  sp[1] = g->outer->to;
  sp[2] = face_pred (g->outer)->from;

  unshare_positions (g);
  shift_positions (g, -POS (sp[0])->s1, -POS (sp[0])->s2);

  a1 = POS (sp[1])->s1;
  a2 = POS (sp[1])->s2;
  b1 = POS (sp[2])->s1;
  b2 = POS (sp[2])->s2;
  det = a1 * b2 - b1 * a2;
  lintrans_positions (g, b2 / det, -b1 / det, -a2 / det, a1 / det);

  if (face_length (g->outer) == 3)
    return;

  v = face_succ (g->outer)->to;
  a1 = POS (v)->s1;
  a2 = POS (v)->s2;
  det = 1/(a1+a2-1);

  pt[0][1] = pt[0][2] = pt[1][0] = pt[1][2] = 0;
  pt[0][0] = 1/a1;
  pt[1][1] = 1/a2;
  pt[2][0] = 1/a1 - det;
  pt[2][1] = 1/a2 - det;
  pt[2][2] = det;
  projtrans_positions (g, pt);
}

static void
move_positions (graph g, pos base, pos a, pos b, pos c)
{
  double pt[3][3];

  if (face_length (g->outer) == 3)
    {
      pt[0][0] = a->s1 - base->s1;
      pt[0][1] = b->s1 - base->s1;
      pt[0][2] = base->s1;
      pt[1][0] = a->s2 - base->s2;
      pt[1][1] = b->s2 - base->s2;
      pt[1][2] = base->s2;
      pt[2][0] = pt[2][1] = 0;
      pt[2][2] = 1;
    }
  else
    {
      double c11 = a->s1 - c->s1;
      double c21 = b->s1 - c->s1;
      double c12 = a->s2 - c->s2;
      double c22 = b->s2 - c->s2;
      double r1 = base->s1 + c->s1 - a->s1 - b->s1;
      double r2 = base->s2 + c->s2 - a->s2 - b->s2;
      double det = c11 * c22 - c21 * c12;

      pt[2][0] = (c22 * r1 - c21 * r2) / det;
      pt[2][1] = (-c12 * r1 + c11 * r2) / det;
      pt[0][0] = a->s1 * pt[2][0] + a->s1 - base->s1;
      pt[1][0] = a->s2 * pt[2][0] + a->s2 - base->s2;
      pt[0][1] = b->s1 * pt[2][1] + b->s1 - base->s1;
      pt[1][1] = b->s2 * pt[2][1] + b->s2 - base->s2;
      pt[0][2] = base->s1;
      pt[1][2] = base->s2;
      pt[2][2] = 1;
    }

  projtrans_positions (g, pt);
}

static void
record_cylinder (graph g, edge inner, char *name, struct list *cyls)
{
  cylinder cyl = malloc (sizeof (struct cyl));

  cyl->g = g_copy (g, 1, &inner, &cyl->inner);
  normalize_positions (cyl->g);
  cyl->name = strdup (name);
  l_add (cyls, cyl);
}

static void
free_positions (graph g)
{
  list_iter li;
  node v;

  FOREACH (li, &g->nodes, v)
    {
      free (v->data);
      v->data = NULL;
    }
}

static void
record_graph_and_symmetries (char *name, graph g, edge inner, struct list *cyls)
{
  graph cgr[2];
  edge inners[2];
  int or;
  face_iter fi;
  edge e;
  struct hash_elt *rec;

  cgr[0] = g;
  inners[0] = inner;

  cgr[1] = g_copy (g, 1, &inner, &inners[1]);
  g_mirror (cgr[1]);
  inners[1] = inners[1]->opp;

  for (or = 0; or < 2; or++)
    {
      if (face_length (inners[or]) > 4 || face_length (cgr[or]->outer) > 4)
	abort ();

      FOREACH_FACEWALK (fi, cgr[or]->outer, e)
	{
	  cgr[or]->outer = e;
	  rec = find_record (cgr[or]);
	  if (!rec->recorded)
	    {
	      rec->recorded = 1;
	      record_cylinder (cgr[or], inners[or], name, cyls);
	    }
	}
    }

  free_positions (g);
  for (or = 0; or < 2; or++)
    g_free (cgr[or]);
}

static void
read_graphs (FILE *f, struct list *cyls)
{
  char buf[1000];
  char name[1000];
  double as1, as2;
  node sp[3];
  edge inner;
  graph g;
  list_iter li;
  node v;

  while (fscanf (f, "%s%s", name, buf) == 2)
    {
      g = decode_graph (buf);
      inner = find_short_nonouter_face (g);

      sp[0] = g->outer->from;
      sp[1] = g->outer->to;
      sp[2] = face_pred (g->outer)->from;

      sp[0]->data = new_pos (0, 0);
      sp[1]->data = new_pos (1, 0);
      sp[2]->data = new_pos (0, 1);

      FOREACH (li, &g->nodes, v)
	{
	  if (v == sp[0] || v == sp[1] || v == sp[2])
	    continue;

	  fscanf (f, "%lf%lf", &as1, &as2);
	  v->data = new_pos (as1, as2);
	}
      record_graph_and_symmetries (name, g, inner, cyls);
    }
}

static void
mark_symmetrical (graph g)
{
  graph cgr[2];
  int or;
  face_iter fi;
  edge e;
  struct hash_elt *rec;

  cgr[0] = g;
  cgr[1] = g_copy (g, 0, NULL, NULL);
  g_mirror (cgr[1]);

  for (or = 0; or < 2; or++)
    {
      FOREACH_FACEWALK (fi, cgr[or]->outer, e)
	{
	  cgr[or]->outer = e;
	  rec = find_record (cgr[or]);
	  rec->crit_tested = 1;
	}
    }

  g_free (cgr[1]);
}

static void
print_coord (graph g)
{
  node nodes[256];
  int n = 0, i, mark;
  node seen[256];
  node sp[3], v;
  list_iter li;
  char buf[1000];

  sp[0] = g->outer->from;
  sp[1] = g->outer->to;
  sp[2] = face_pred (g->outer)->from;

  g_alloc_numbers (g);
  mark = 1;
  g_dfs (g->outer, &mark, buf);

  FOREACH (li, &g->nodes, v)
    {
      seen[node_number (v)] = v;
    }

  seen[node_number (sp[0])] = seen[node_number (sp[1])] = seen[node_number (sp[2])] = NULL;

  for (i = 1; i < mark; i++)
    {
      if (!seen[i])
	continue;

      nodes[n++] = seen[i];
    }

  g_unnumber (g);

  for (i = 0; i < n; i++)
    {
      v = nodes[i];
      printf (" %.3f %.3f", POS (v)->s1, POS (v)->s2);
    }
}

static void
process_cylg (graph g, edge inner, char *oname, char *iname)
{
  struct hash_elt *rec = find_record (g);

  if (rec->crit_tested)
    goto skip;
  rec->crit_tested = 1;

  if (cyl_critical (g, inner))
    {
      printf ("%s%s %s", oname, iname, rec->code);
      print_coord (g);
      printf ("\n");
    }

  mark_symmetrical (g);
skip:
  free_positions (g);
  g_free (g);
}

static void
try_combine (cylinder outer, cylinder inner)
{
  edge middle, inne;
  graph oc, patch;
  face_iter fi;
  edge e;

  if (face_length (outer->inner) != face_length (inner->g->outer))
    return;

  oc = g_copy (outer->g, 1, &outer->inner, &middle);
  patch = g_copy (inner->g, 1, &inner->inner, &inne);
  unshare_positions (oc);
  unshare_positions (patch);
  move_positions (patch, POS (middle->from), POS (face_pred(middle)->from), POS (middle->to), POS (face_succ (middle)->to));

  FOREACH_FACEWALK (fi, patch->outer, e)
    {
      free (e->from->data);
      e->from->data = NULL;
    }
  g_paste (oc, middle, patch);
  process_cylg (oc, inne, outer->name, inner->name);
}

int
main (int argc, char *argv[])
{
  FILE *f;
  cylinder g, w;
  struct list cyls1, cyls2;
  list_iter li1, li2;

  l_empty (&cyls1);
  l_empty (&cyls2);
  f = fopen (argv[1], "r");
  read_graphs (f, &cyls1);
  fclose (f);
  flush_hash ();

  f = fopen (argv[2], "r");
  read_graphs (f, &cyls2);
  fclose (f);
  flush_hash ();

  FOREACH (li1, &cyls1, g)
    {
      FOREACH (li2, &cyls2, w)
	{
	  try_combine (g, w);
	}
    }

  return 0;
}


==> programs/dvorak/cyl.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

static void
g_makecyl (graph g, edge *inner, int fl, int t)
{
  int i, ol = face_length (g->outer);
  edge with, wm, nw; 

  with = g->outer;
  for (i = 0; i < fl; i++)
    with = face_succ (with);

  g_identify_nodes (g, g->outer, with);

  for (i = 0; i < t; i++)
    {
      wm = face_pred (with);
      nw = face_succ (with);
      g_identify_nodes (g, wm, nw);
      g_suppress_2face (with);
      with = nw;
    }
  *inner = with;

  CHECK (g);
  if (face_length (g->outer) != fl || face_length (*inner) != ol - fl - 2 * t)
    abort ();
}

static int
cycle_equal_to_face_1 (edge cycle[], int len, edge f)
{
  int i, found = 0;

  for (i = 0; i < len; i++)
    {
      if (face_succ (cycle[i]) != cycle[(i + 1) % len])
	return 0;

      if (cycle[i] == f)
	found = 1;
    }

  return found;
}

static int
cycle_equal_to_face (edge cycle[], int len, edge f)
{
  edge rev_cycle[4];
  int i;

  if (cycle_equal_to_face_1 (cycle, len, f))
    return 1;

  if (len > 4)
    abort ();

  for (i = 0; i < len; i++)
    rev_cycle[len - i - 1] = cycle[i]->opp;

  return cycle_equal_to_face_1 (rev_cycle, len, f);
}

static int
is_bad_cycle (edge cycle[], int len, edge exc1, edge exc2)
{
  if (len < 3)
    return 1;

  if (len > 4)
    abort ();

  if (cycle_equal_to_face (cycle, len, exc1)
      || cycle_equal_to_face (cycle, len, exc2))
    return 0;

  return 1;
}

static int
check_cycles (edge cycle[], int len, edge exc1, edge exc2)
{
  edge e, last;
  int i;

  if (len == 4)
    return 0;

  last = e = cycle[len - 1]->opp;
  for (e = last->next; e != last; e = e->next)
    {
      cycle[len] = e;

      if (e->to == cycle[0]->from)
	{
	  if (is_bad_cycle (cycle, len + 1, exc1, exc2))
	    return 1;
	}
      else
	{
	  for (i = 1; i <= len; i++)
	    if (e->to == cycle[i]->from)
	      break;

	  if (i > len
	      && check_cycles (cycle, len + 1, exc1, exc2))
	    return 1;
	}
    }

  return 0;
}

static int
contains_nonboundary_le4cycle (graph g, edge inner)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;
  edge cycle[4];

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if (e->from == e->to)
	    return 1;

	  cycle[0] = e;
	  if (check_cycles (cycle, 1, g->outer, inner))
	    return 1;
	}
    }

  return 0;
}

static void
mark_symmetrical (graph g)
{
  graph cgr[2];
  int or;
  face_iter fi;
  edge e;
  struct hash_elt *rec;

  cgr[0] = g;
  cgr[1] = g_copy (g, 0, NULL, NULL);
  g_mirror (cgr[1]);

  for (or = 0; or < 2; or++)
    {
      FOREACH_FACEWALK (fi, cgr[or]->outer, e)
	{
	  cgr[or]->outer = e;
	  rec = find_record (cgr[or]);
	  rec->crit_tested = 1;
	}
    }

  g_free (cgr[1]);
}

static void
process_cylg (graph g, edge inner)
{
  struct hash_elt *rec = find_record (g);

  if (rec->crit_tested)
    goto skip;
  rec->crit_tested = 1;

  if (contains_nonboundary_le4cycle (g, inner))
    goto skip;

  if (cyl_critical (g, inner))
    printf ("%s\n", rec->code);

  mark_symmetrical (g);
  g->outer = inner;
  mark_symmetrical (g);
skip:
  g_free (g);
}

int
main (void)
{
  char buf[1000];
  graph g, gc;
  edge inner;
  int len;

  g = g_new_cycle (4);
  gc = g_new_cycle (4);
  g_union (g, gc);
  g_zip (g);
  inner = face_pred (g->outer)->opp;
  g->outer = g->outer->opp;
  process_cylg (g, inner);

  g = g_new_cycle (4);
  gc = g_new_cycle (3);
  g_union (g, gc);
  g_zip (g);
  inner = face_pred (g->outer)->opp;
  g->outer = g->outer->opp;
  process_cylg (g, inner);

  g = g_new_cycle (4);
  gc = g_new_cycle (3);
  g_union (g, gc);
  inner = face_pred (g->outer)->opp;
  g->outer = g->outer->opp;
  process_cylg (g, inner);

  g = g_new_cycle (3);
  gc = g_new_cycle (3);
  g_union (g, gc);
  inner = face_pred (g->outer)->opp;
  g->outer = g->outer->opp;
  process_cylg (g, inner);

  while (scanf ("%s", buf) == 1 && *buf)
    {
      g = decode_graph (buf);
      len = face_length (g->outer);
      if (len % 2 == 0)
	{
	  gc = g_copy (g, 0, NULL, NULL);
	  g_makecyl (gc, &inner, 4, (face_length (gc->outer) - 8) / 2);
	  process_cylg (gc, inner);

	  g_makecyl (g, &inner, 3, (face_length (g->outer) - 6) / 2);
	  process_cylg (g, inner);
	}
      else
	{
	  g_makecyl (g, &inner, 4, (face_length (g->outer) - 7) / 2);
	  process_cylg (g, inner);
	}
    }

  return 0;
}


==> programs/dvorak/gencrit.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"
#define MAX_OFLEN 16

static int stat_checks, stat_nontriv, stat_coloring, stat_found, stat_canonical;

static struct list crit_graphs[MAX_OFLEN + 1];

static struct hash_elt *
record_graph (struct list *head, graph g)
{
  struct hash_elt *rec;

  CHECK (g);

  rec = find_record (g);
  if (!rec->recorded)
    {
      stat_found++;
      l_add (head, g);
      rec->recorded = 1;
      g->record = rec;
    }
  else
    g_free (g);

  return rec;
}

static inline int
cycnext (int a, int len)
{
  if (a == len - 1)
    return 0;
  else
    return a + 1;
}

static int
repeated_coloring (int col[], int imp[], int len)
{
  int i, j, c, n, p, f1, f2;

  for (i = 0; i < len; i++)
    {
      if (!imp[i])
	continue;

      p = i;
      j = cycnext (i, len);
      while (1)
	{
	  if (imp[j])
	    break;

	  n = cycnext (j, len);
	  f1 = col[p];
	  f2 = imp[n] ? col[n] : f1;

	  for (c = 1; c == f1 || c == f2; c++)
	    continue;

	  if (c != col[j])
	    return 1;

	  p = j;
	  j = n;
	}
    }

  return 0;
}

static int
g_is_critical (graph g)
{
  int i, od2, nd2;
  int len = face_length (g->outer);
  int nsgs = g_num_edges (g) - len;
  edge *sgs, e;
  int coloring[MAX_OFLEN];
  int imp[MAX_OFLEN];
  list_iter li;
  face_iter fi;
  node v, oface[MAX_OFLEN];
  struct hash_elt *rec;

  stat_checks++;
  /* A cycle is critical.  */
  if (!nsgs)
    return 1;

  /* All vertices of degree two should be in the outer face.  */
  od2 = 0;
  i = 0;
  FOREACH_FACEWALK (fi, g->outer, e)
    {
      oface[i] = e->from;
      imp[i] = (node_degree (e->from) > 2);
      if (!imp[i])
	od2++;
      i++;
    }
  nd2 = 0;
  FOREACH (li, &g->nodes, v)
    {
      if (node_degree (v) <= 2)
	nd2++;
    }
  if (od2 != nd2)
    return 0;

  /* No need to test one graph twice -- even if g is critical, we already recorded it.  */
  rec = find_record (g);
  if (rec->crit_tested)
    return 0;
  rec->crit_tested = 1;

  stat_nontriv++;

  sgs = malloc (nsgs * sizeof (edge));
  g_non_outerface_edges (g, sgs);

  for (i = 0; i < len - 1; i++)
    coloring[i] = 1 + i % 2;
  if (len % 2 == 0)
    coloring[len - 1] = 2;
  else
    coloring[len - 1] = 3;

  do
    {
      if (repeated_coloring (coloring, imp, len))
	continue;

      remove_nonequiv_subgraphs (g, len, coloring, oface, sgs, &nsgs, &stat_coloring);
      if (!nsgs)
	{
	  free (sgs);
	  return 1;
	}
    } while (next_coloring (coloring, len, 1));

  free (sgs);
  return 0;
}

static void
record_graph_and_symmetries (struct list *head, graph g)
{
  graph cg, cgr[2];
  int or;
  face_iter fi;
  edge e;
  struct hash_elt *rec, *best_rec = NULL;

  cgr[0] = g;
  cgr[1] = g_copy (g, 0, NULL, NULL);
  g_mirror (cgr[1]);

  for (or = 0; or < 2; or++)
    {
      FOREACH_FACEWALK (fi, cgr[or]->outer, e)
	{
	  cgr[or]->outer = e;
	  cg = g_copy (cgr[or], 0, NULL, NULL);
	  rec = record_graph (head, cg);

	  if (!best_rec || strcmp (rec->code, best_rec->code) < 0)
	    best_rec = rec;
	}
    }

  if (!best_rec->canonical)
    {
      stat_canonical++;
      best_rec->canonical = 1;
    }

  g_free (g);
  g_free (cgr[1]);
}

static void
record_critical (struct list *head, graph g)
{
  if (g_is_critical (g))
    record_graph_and_symmetries (head, g);
  else
    g_free (g);
}

static void
gen_crit_graph_join (int len, int t, graph g1, graph g2)
{
  graph g = g_copy (g1, 0, NULL, NULL);
  int i;

  g_union (g, g_copy (g2, 0, NULL, NULL));

  for (i = 0; i < t; i++)
    g_zip (g);
  record_critical (&crit_graphs[len], g);
}

static void
gen_crit_graphs_shortcut (int len)
{
  int t, l1, l2;
  list_iter li1, li2;
  graph g1, g2;

  for (t = 1; t <= 4; t++)
    for (l1 = 5; (l2 = len + 2 * t - l1) >= l1; l1++)
      {
	if (l2 >= len)
	  continue;

	FOREACH (li1, &crit_graphs[l1], g1)
	  {
	    FOREACH (li2, &crit_graphs[l2], g2)
	      {
		gen_crit_graph_join (len, t, g1, g2);
	      }
	  }
      }
}

static void
gen_crit_graphs_22 (int len)
{
  list_iter li;
  graph g, ng;
	
  FOREACH (li, &crit_graphs[len - 1], g)
    {
      ng = g_copy (g, 0, NULL, NULL);
      g_subdivide_edge (ng, ng->outer);
      record_graph_and_symmetries (&crit_graphs[len], ng);
    }
}

static void
g_unpeel (graph g)
{
  edge e0 = g->outer, e2 = face_succ (face_succ (e0)), e4 = face_succ (face_succ (e2));
  edge n2, x;
  node v2 = node_new (g), v3 = node_new (g), v4 = node_new (g);

  node_join (v3, NULL, v4, NULL);
  n2 = v3->nbrs;
  node_join (v3, n2, e2->to, e2->opp);
  x = n2->next;
  node_join (v4, n2->opp, e4->to, e4->opp);
  node_join (v2, NULL, v3, x);
  node_join (v2, v2->nbrs, e0->to, e0->opp);
}

static void
unpeel_graphs (struct list *gphs)
{
  list_iter li;
  graph g, ng;

  FOREACH (li, gphs, g)
    {
      ng = g_copy (g, 0, NULL, NULL);
      g_unpeel (ng);
      record_critical (gphs, ng);
    }
}

static void
g_threefaces (int d, graph g, edge sp, edge at)
{
  edge o = g->outer, po, a2, a4;
  node v1, v2, v3, v4, v5 = NULL;

  g_split_node (g, sp, at);
  po = face_succ (face_succ (sp->opp));

  v1 = node_new (g);
  v2 = node_new (g);
  v3 = node_new (g);
  v4 = node_new (g);
  if (d)
    v5 = node_new (g);

  node_join (po->to, po->opp, v1, NULL);
  node_join (o->to, o->opp, v3, NULL);
  node_join (v1, v1->nbrs, v2, NULL);
  a2 = v2->nbrs;
  node_join (v3, v3->nbrs, v4, NULL);
  a4 = v4->nbrs;

  node_join (v2, a2, sp->from, sp);
  node_join (v4, a4, at->from, at);

  if (d)
    {
      node_join (v2, a2->next, v5, NULL);
      node_join (v5, v5->nbrs, v4, a4);
    }
  else
    node_join (v2, a2->next, v4, a4);

  CHECK (g);
}

static void
gen_crit_graphs_fill (graph g, int len, int aface, int nfaces, edge faces[], graph patches[])
{
  graph gc, patch;
  edge *cfaces;
  list_iter li;
  int i, al;

  if (aface == nfaces)
    {
      cfaces = malloc (sizeof (edge) * nfaces);
      gc = g_copy (g, nfaces, faces, cfaces);
      for (i = 0; i < nfaces; i++)
	if (g_num_edges (patches[i]) > face_length (patches[i]->outer))
	  g_paste (gc, cfaces[i], g_copy (patches[i], 0, NULL, NULL));
      record_critical (&crit_graphs[len], gc);
      free (cfaces);
      return;
    }

  al = face_length (faces[aface]);
  if (al >= len)
    abort ();
  FOREACH (li, &crit_graphs[al], patch)
    {
      patches[aface] = patch;
      gen_crit_graphs_fill (g, len, aface + 1, nfaces, faces, patches);
    }
}

static void
gen_crit_graphs_fillfaces (graph g, int len)
{
  edge *faces;
  graph *patches;
  int n_faces = 0;
  edge e;
  node v;
  list_iter li;
  nbr_iter ni;

  faces = malloc (sizeof (edge) * (2 * g_num_edges (g) / 5));
  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if (!is_incident_with_outer_face (g, e)
	      && is_face_representative (e)
	      && face_length (e) >= 8)
	    faces[n_faces++] = e;
	}
    }

  patches = malloc (sizeof (graph) * n_faces);
  gen_crit_graphs_fill (g, len, 0, n_faces, faces, patches);

  free (faces);
  free (patches);
  g_free (g);
}

static void
gen_crit_graphs_threefaces (int len)
{
  list_iter li;
  graph g, ng;
  int d;
  edge at, sp, nsp;

  for (d = 0; d <= 1; d++)
    {
      FOREACH (li, &crit_graphs[len - 1 - d], g)
	{
	  if (g_num_edges (g) == face_length (g->outer))
	    continue;

	  at = face_succ (face_succ (g->outer))->opp;
	  for (sp = at->next; sp != at; sp = sp->next)
	    {
	      ng = g_copy (g, 1, &sp, &nsp);
	      g_threefaces (d, ng, nsp, face_succ (face_succ (ng->outer))->opp);
	      gen_crit_graphs_fillfaces (ng, len);
	    }
	}
    }
}

	      
static void
g_classify (graph g, int *n_nonsubd, int *n_ns_ind, int *n_ns_n2)
{
  face_iter fi;
  list_iter li;
  nbr_iter ni;
  edge e;
  node v;
  int ch = 0, ch2 = 0, non;

  FOREACH_FACEWALK (fi, g->outer, e)
    {
      if (node_degree (e->from) <= 2 && node_degree (e->to) <= 2)
	return;
    }

  (*n_nonsubd)++;

  FOREACH (li, &g->nodes, v)
    {
      if (v->data)
	abort ();
    }
  FOREACH_FACEWALK (fi, g->outer, e)
    {
      e->from->data = g;
    }

  FOREACH (li, &g->nodes, v)
    {
      non = 0;
      FOREACH_NBR (ni, v, e)
	{
	  if (e->to->data)
	    non++;
	}

      if (v->data && non >= 3)
	ch = 1;
      if (!v->data && non >= 2)
	ch2 = 1;
    }

  if (!ch)
    {
      (*n_ns_ind)++;
      if (!ch2)
	(*n_ns_n2)++;
    }

  FOREACH_FACEWALK (fi, g->outer, e)
    {
      e->from->data = NULL;
    }
}

static void
gen_crit_graphs (int l)
{
  /* Cases (a), (b), (d), (e) */
  gen_crit_graphs_shortcut (l);

  /* Case (c) */
  gen_crit_graphs_22 (l);

  /* Case (h). */
  gen_crit_graphs_threefaces (l);

  /* Unpeelings.  This inludes cases (f) and (g).  */
  unpeel_graphs (&crit_graphs[l]);
}

int
main (void)
{
  int l, n, n_nonsubd, n_ns_ind, n_ns_n2;
  graph g;
  list_iter li;

  for (l = 0; l <= 4; l++)
    l_empty (&crit_graphs[l]);
  for (l = 5; l <= 7; l++)
    {
      l_empty (&crit_graphs[l]);
      record_graph (&crit_graphs[l], g_new_cycle (l));
    }
  for (l = 8; l <= MAX_OFLEN; l++)
    {
      fprintf (stderr, "Length %d:", l);
      l_empty (&crit_graphs[l]);
      gen_crit_graphs (l);

      n = n_nonsubd = n_ns_ind = n_ns_n2 = 0;
      FOREACH (li, &crit_graphs[l], g)
	{
	  if (g->record->canonical)
	    {
	      n++;
	      g_classify (g, &n_nonsubd, &n_ns_ind, &n_ns_n2);
	    }
	  printf ("%s\n", g->record->code);
	}
      fprintf (stderr, " %d critical graphs (%d non-inherited -- %d induced, %d no 2-chord)\n", n, n_nonsubd, n_ns_ind, n_ns_n2);
    }

  fprintf (stderr, "%d graphs tested, %d nontrivial tests, %d coloring tests, %d found (%d nonisomorphic)\n",
	   stat_checks, stat_nontriv, stat_coloring, stat_found, stat_canonical);

  return 0;
}


==> programs/dvorak/gph.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

void
l_empty (struct list *head)
{
  head->elt = NULL;
  head->next = head->prev = head;
}

int
l_is_empty (struct list *head)
{
  return head->next == head;
}

void *
l_first (struct list *head)
{
  return head->next->elt;
}

struct list *
l_add (struct list *head, void *elt)
{
  struct list *nw = malloc (sizeof (struct list));
  nw->elt = elt;
  nw->prev = head->prev;
  nw->next = head;
  head->prev = nw;
  nw->prev->next = nw;
  return nw;
}

void
l_union (struct list *head, struct list *h2)
{
  struct list *last = head->prev, *fst2 = h2->next, *last2 = h2->prev;

  if (l_is_empty (h2))
    return;

  last->next = fst2;
  fst2->prev = last;
  last2->next = head;
  head->prev = last2;

  h2->prev = h2->next = NULL;
}

graph
g_new (void)
{
  graph g = malloc (sizeof (struct graph));
  l_empty (&g->nodes);
  g->outer = NULL;
  g->record = NULL;
  return g;
}

void
l_unlink (struct list *elt)
{
  struct list *p = elt->prev, *n = elt->next;
  n->prev = p;
  p->next = n;
  elt->prev = elt->next = elt;
}

void
l_move (struct list *elt, struct list *where)
{
  struct list *p, *n;

  l_unlink (elt);

  p = where;
  n = where->next;
  p->next = elt;
  n->prev = elt;
  elt->next = n;
  elt->prev = p;
}

void
l_delete (struct list *elt)
{
  l_unlink (elt);
  free (elt);
}

void
l_free (struct list *head)
{
  struct list *e;

  for (e = head->next; e != head; e = head->next)
    l_delete (e);
}

void
node_free (node v)
{
  edge e;
  nbr_iter ni;

  FOREACH_NBR (ni, v, e)
    {
      free (e);
    }
  free (v);
}

void
g_free (graph g)
{
  node v;
  list_iter li;

  FOREACH (li, &g->nodes, v)
    {
      node_free (v);
    }

  l_free (&g->nodes);
  free (g);
}

node
node_new (graph g)
{
  node nw = malloc (sizeof (struct node));
  nw->data = NULL;
  nw->cont = NULL;
  nw->nbrs = NULL;
  nw->cont = l_add (&g->nodes, nw);

  return nw;
}

static edge
e_new (node u, node v)
{
  edge e = malloc (sizeof (struct edge));
  e->from = u;
  e->to = v;
  e->prev = e->next = e->opp = NULL;
  e->data = NULL;

  return e;
}

static void
e_add (node v, edge after, edge e)
{
  if (after == NULL)
    {
      if (v->nbrs != NULL)
	abort ();
      v->nbrs = e->prev = e->next = e;
    }
  else
    {
      if (after->from != v)
	abort ();
      e->next = after->next;
      e->prev = after;
      after->next = e;
      e->next->prev = e;
    }
}

/* Add edge joining u and v placed after au/av in the neighbor lists.  */

void
node_join (node u, edge au, node v, edge av)
{
  edge uv = e_new (u, v);
  edge vu = e_new (v, u);

  uv->opp = vu;
  vu->opp = uv;
  e_add (u, au, uv);
  e_add (v, av, vu);
}

void
l_verify (struct list *head)
{
  struct list *a, *l = head;

  if (head->elt)
    abort ();

  for (a = head->next; a != head; a = a->next)
    {
      if (a->prev != l)
	abort ();
      l = a;
    }
  if (a->prev != l)
    abort ();
}

void
g_verify (graph g)
{
  node v;
  list_iter li;
  edge e, l;
  nbr_iter ni;

  l_verify (&g->nodes);

  FOREACH (li, &g->nodes, v)
    {
      if (v->cont != li.act)
	abort ();

      l = v->nbrs->prev;
      FOREACH_NBR (ni, v, e)
	{
	  if (e->from != v)
	    abort ();
	  if (e->opp->opp != e)
	    abort ();
	  if (e->opp->to != v)
	    abort ();
	  if (l != e->prev)
	    abort ();
	  l = e;
	}
      if (l != e->prev)
	abort ();
    }
}

graph
g_new_cycle (int l)
{
  graph g = g_new ();
  node f, p, a;
  int i;

  p = f = node_new (g);
  for (i = 1; i < l; i++)
    {
      a = node_new (g);
      node_join (p, p->nbrs, a, NULL);
      p = a;
    }
  node_join (p, p->nbrs, f, f->nbrs);
  g->outer = f->nbrs;

  CHECK (g);
  return g;
}

void
g_alloc_numbers (graph g)
{
  node v;
  list_iter li;
  struct nnum *an;

  FOREACH (li, &g->nodes, v)
    {
      an = malloc (sizeof (struct nnum));
      an->number = 0;
      an->old_data = v->data;
      v->data = an;
    }
}

void
g_number (graph g)
{
  node v;
  list_iter li;
  int n = 0;

  g_alloc_numbers (g);
  FOREACH (li, &g->nodes, v)
    {
      node_set_number (v, n++);
    }
}

void
g_unnumber (graph g)
{
  node v;
  list_iter li;
  void *d;

  FOREACH (li, &g->nodes, v)
    {
      d = ((struct nnum *) v->data)->old_data;
      free (v->data);
      v->data = d;
    }
}

int
face_length (edge e)
{
  int len = 0;
  edge a = e;
  face_iter fi;

  FOREACH_FACEWALK (fi, e, a)
    {
      len++;
    }

  return len;
}

void
g_print (FILE *f, graph g)
{
  node v;
  edge e;
  list_iter li;
  nbr_iter ni;
  face_iter fi;
  const char *fst = "";

  g_number (g);
  FOREACH (li, &g->nodes, v)
    {
      fprintf (f, "%s%d:", fst, node_number (v));
      fst = ";   ";
      FOREACH_NBR (ni, v, e)
	{
	  fprintf (f, " %d", node_number (e->to));
	}
    }

  if (g->outer)
    {
      fprintf (f, "; oface (length %d):", face_length (g->outer));

      FOREACH_FACEWALK (fi, g->outer, e)
	{
	  fprintf (f, " %d", node_number (e->from));
	}
    }
  fprintf (f, ";\n");
  g_unnumber (g);
}

int
node_degree (node v)
{
  edge e;
  nbr_iter ni;
  int d = 0;

  FOREACH_NBR (ni, v, e)
    {
      d++;
    }

  return d;
}

int
g_num_edges (graph g)
{
  node v;
  list_iter li;
  int d2 = 0;

  FOREACH (li, &g->nodes, v)
    {
      d2 += node_degree (v);
    }

  return d2 / 2;
}

char *
g_dfs (edge e, int *mark, char *track)
{
  edge f, t;
  node v = e->to;
  int vm = node_number (v);

  if (vm)
    {
      *track = '0' + vm;
      return track + 1;
    }

  vm = (*mark)++;
  node_set_number (v, vm);
  *track++ = '0' + vm;

  f = t = face_succ (e);
  do
    {
      track = g_dfs (f, mark, track);
      f = f->next;
    } while (f != t);

  return track;
}

char *
canonical_code (graph g)
{
  int len = 2 * g_num_edges (g) + 1, mark;
  char *code, *end;

  g_alloc_numbers (g);
  code = malloc (len + 1);
  mark = 1;
  end = g_dfs (g->outer, &mark, code);
  *end = 0;
  g_unnumber (g);
  return code;
}

graph
decode_graph (char *code)
{
  node dec_node_table[256];
  node dec_node_stack[256];
  node from, to;
  int top = 1, i;
  graph g = g_new ();

  for (i = 0; i < 256; i++)
    dec_node_table[i] = NULL;

  from = node_new (g);
  from->data = g;
  dec_node_table[(int) *code] = dec_node_stack[0] = from;
  for (code++; *code; code++)
    {
      from = dec_node_stack[top - 1];
      to = dec_node_table[(int) *code];
      if (to == NULL)
	{
	  to = node_new (g);
	  to->data = g;
	  dec_node_table[(int) *code] = dec_node_stack[top++] = to;
	  node_join (from, from->nbrs, to, NULL);
	  from->nbrs = from->nbrs->next;
	  if (from->nbrs->to != to)
	    abort ();
	}
      else if (!to->data)
	{
	  from->nbrs = from->nbrs->next;
	  if (from->nbrs->to != to)
	    abort ();
	}
      else if (top > 1 && to == dec_node_stack[top - 2])
	{
	  from->data = NULL;
	  top--;
	}
      else
	{
	  node_join (from, from->nbrs, to, to->nbrs);
	  from->nbrs = from->nbrs->next;
	  if (from->nbrs->to != to)
	    abort ();
	}
    }

  if (top != 1)
    abort ();
  from = dec_node_stack[0];
  from->data = NULL;
  g->outer = from->nbrs->opp;

  CHECK (g);
  return g;
}

static struct hash_elt seen_graphs[MAX_GRAPHS];
static int n_in_hash;

static unsigned
hash_string (char *p)
{
  unsigned h = 0;
  for (; *p; p++)
    h = 307 * h + *p;
  return h;
}

struct hash_elt *
find_record (graph g)
{
  char *code = canonical_code (g);
  unsigned i, hash = hash_string (code);

  i = hash % MAX_GRAPHS;
  while (seen_graphs[i].code)
    {
      if (seen_graphs[i].hash == hash
	  && !strcmp (seen_graphs[i].code, code))
	{
	  free (code);
	  return seen_graphs + i;
	}

      i++;
      if (i == MAX_GRAPHS)
	i = 0;
    }

  seen_graphs[i].code = code;
  seen_graphs[i].hash = hash;
  seen_graphs[i].crit_tested = 0;
  seen_graphs[i].recorded = 0;
  seen_graphs[i].canonical = 0;

  n_in_hash++;
  if (n_in_hash > MAX_GRAPHS / 2)
    {
      fprintf (stderr, "Increase hash size.\n");
      abort ();
    }
  return seen_graphs + i;
}

void
flush_hash (void)
{
  int i;

  n_in_hash = 0;
  for (i = 0; i < MAX_GRAPHS; i++)
    if (seen_graphs[i].code)
      {
	free (seen_graphs[i].code);
	seen_graphs[i].code = NULL;
	seen_graphs[i].hash = 0;
	seen_graphs[i].crit_tested = 0;
	seen_graphs[i].recorded = 0;
	seen_graphs[i].canonical = 0;
      }
}

int
is_incident_with_face (edge f, edge e)
{
  edge fe;
  face_iter fi;

  FOREACH_FACEWALK (fi, f, fe)
    {
      if (fe == e || fe == e->opp)
	return 1;
    }

  return 0;
}

int
is_incident_with_outer_face (graph g, edge f)
{
  return is_incident_with_face (g->outer, f);
}

void
g_non_outerface_edges (graph g, edge es[])
{
  node v;
  list_iter li;
  nbr_iter ni;
  edge e;
  int n = 0;

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if ((size_t) e->from < (size_t) e->to
	      && !is_incident_with_outer_face (g, e))
	    es[n++] = e;
	  e = e->next;
	}
    }
}

struct nodecol
{
  node vertex;
  int color;
  unsigned list;
  struct list *listelt;
  void *old;
};

struct undo_list
{
  node where;
  int color;
  struct undo_list *next;
};

static void
g_init_nodecols (graph g, struct list lszs[])
{
  node v;
  list_iter li;

  FOREACH (li, &g->nodes, v)
    {
      struct nodecol *nc = malloc (sizeof (struct nodecol));
      nc->vertex = v;
      nc->color = 0;
      nc->list = 7;
      nc->listelt = l_add (&lszs[3], nc);
      nc->old = v->data;
      v->data = nc;
    }
}

static void
g_free_nodecols (graph g)
{
  node v;
  list_iter li;

  FOREACH (li, &g->nodes, v)
    {
      struct nodecol *nc = v->data;

      l_delete (nc->listelt);
      v->data = nc->old;
      free (nc);
    }
}

static int
list_size (unsigned l)
{
  return (l & 1) + ((l >> 1) & 1) + (l >> 2);
}

static void
node_list_toggle (node v, int col, struct list lszs[])
{
  struct nodecol *nc = v->data;

  nc->list ^= 1 << (col - 1);
  l_move (nc->listelt, &lszs[list_size (nc->list)]);
}

static int
color_is_in_list (unsigned list, int color)
{
  return ((list >> (color - 1)) & 1);
}

static void
node_prune_list (node v, int col, struct list lszs[], struct undo_list **undo)
{
  struct nodecol *nc = v->data;

  if (nc->color || !color_is_in_list (nc->list, col))
    return;
  node_list_toggle (v, col, lszs);

  if (undo)
    {
      struct undo_list *u = malloc (sizeof (struct undo_list));
      u->where = v;
      u->color = col;
      u->next = *undo;
      *undo = u;
    }
}

static struct undo_list *
node_set_color (node v, int col, struct list lszs[], edge ignore, int keep_undo)
{
  struct undo_list *undo = NULL;
  struct nodecol *nc = v->data;
  edge e;
  nbr_iter ni;

  nc->color = col;
  l_move (nc->listelt, &lszs[4]);

  FOREACH_NBR (ni, v, e)
    {
      if (e != ignore && e->opp != ignore)
	node_prune_list (e->to, col, lszs, keep_undo ? &undo : NULL);
    }

  return undo;
}

static void
node_uncolor (node v, struct list lszs[])
{
  struct nodecol *nc = v->data;
  int i;

  nc->color = 0;
  for (i = 0; i <= 4; i++)
    CHECKL ((&lszs[i]));
  l_move (nc->listelt, &lszs[list_size (nc->list)]);
  for (i = 0; i <= 4; i++)
    CHECKL ((&lszs[i]));
}

static void
restore_lists (struct undo_list *undo, struct list lszs[])
{
  struct undo_list *n;

  for (; undo; undo = n)
    {
      n = undo->next;
      node_list_toggle (undo->where, undo->color, lszs);
      free (undo);
    }
}

static void
free_undo (struct undo_list *undo)
{
  struct undo_list *n;

  for (; undo; undo = n)
    {
      n = undo->next;
      free (undo);
    }
}

static int
g_try_extend (struct list lszs[], edge ignore)
{
  int c, i;
  struct nodecol *nc;
  node v;
  struct undo_list *undo;

  for (i = 0; i <= 4; i++)
    CHECKL ((&lszs[i]));
  for (i = 0; i < 4; i++)
    if (!l_is_empty (&lszs[i]))
      break;

  if (i == 4)
    return 1;

  nc = l_first (&lszs[i]);
  v = nc->vertex;
  for (c = 1; c <= 3; c++)
    if (color_is_in_list (nc->list, c))
      {
	undo = node_set_color (v, c, lszs, ignore, 1);
	if (g_try_extend (lszs, ignore))
	  {
	    free_undo (undo);
	    return 1;
	  }
	restore_lists (undo, lszs);
      }
  node_uncolor (v, lszs);
  return 0;
}

int
g_coloring_extends (graph g, int len, int col[], node vs[], edge ignore)
{
  struct list lszs[5];
  int i, j, ext;

  for (i = 0; i < len; i++)
    for (j = i + 1; j < len; j++)
      if (vs[i] == vs[j] && col[i] != col[j])
	return 0;

  for (i = 0; i < 5; i++)
    l_empty (&lszs[i]);
  g_init_nodecols (g, lszs);

  for (i = 0; i < len; i++)
    {
      if (!color_is_in_list (((struct nodecol *) vs[i]->data)->list, col[i]))
	{
	  g_free_nodecols (g);
	  return 0;
	}
      node_set_color (vs[i], col[i], lszs, ignore, 0);
    }

  ext = g_try_extend (lszs, ignore);
  g_free_nodecols (g);
  return ext;
}

struct g_copy_data
{
  void *copy, *old;
};

#define O_COPY(T, X) ((T) ((struct g_copy_data *) (X)->data)->copy)

graph
g_copy (graph g, int ntrans, edge f[], edge nf[])
{
  node v, nv;
  edge e, ne;
  list_iter li;
  nbr_iter ni;
  struct g_copy_data *data;
  graph ng = g_new ();
  int i;

  FOREACH (li, &g->nodes, v)
    {
      nv = node_new (ng);
      data = malloc (sizeof (struct g_copy_data));

      data->copy = nv;
      data->old = v->data;
      nv->data = v->data;
      v->data = data;
    }
  
  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  ne = e_new (O_COPY (node, e->from), O_COPY (node, e->to));

	  data = malloc (sizeof (struct g_copy_data));
	  data->copy = ne;
	  data->old = e->data;
	  ne->data = e->data;
	  e->data = data;
	}
    }

  ng->outer = O_COPY (edge, g->outer);
  for (i = 0; i < ntrans; i++)
    nf[i] = O_COPY (edge, f[i]);

  FOREACH (li, &g->nodes, v)
    {
      O_COPY (node, v)->nbrs = O_COPY (edge, v->nbrs);

      FOREACH_NBR (ni, v, e)
	{
	  O_COPY (edge, e)->prev = O_COPY (edge, e->prev);
	  O_COPY (edge, e)->next = O_COPY (edge, e->next);
	  O_COPY (edge, e)->opp = O_COPY (edge, e->opp);
	}
    }

  FOREACH (li, &g->nodes, v)
    {
      data = v->data;
      v->data = data->old;
      free (data);

      FOREACH_NBR (ni, v, e)
	{
	  data = e->data;
	  e->data = data->old;
	  free (data);
	}
    }

  CHECK (ng);
  return ng;
}

void
g_mirror (graph g)
{
  node v;
  edge e, ne;
  list_iter li;
  nbr_iter ni;

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  ne = e->next;
	  e->next = e->prev;
	  e->prev = ne;
	}
    }

  g->outer = g->outer->opp;
  CHECK (g);
}

/* Identify r1->from and r2->from, order of edges at new vertex
   is r1 ... nbrs of r1->from ... r2 ... nbrs of r2->from.  */

void
g_identify_nodes (graph g, edge r1, edge r2)
{
  node v, vw;
  edge e, p, pw;
  nbr_iter ni;

  v = r1->from;
  vw = r2->from;
  
  FOREACH_NBR (ni, vw, e)
    {
      e->from = v;
      e->opp->to = v;
    }

  p = r1->prev;
  pw = r2->prev;

  p->next = r2;
  r2->prev = p;
  pw->next = r1;
  r1->prev = pw;

  vw->nbrs = NULL;
  l_delete (vw->cont);
  node_free (vw);

  CHECK (g);
}

void
g_union (graph g, graph gw)
{
  l_union (&g->nodes, &gw->nodes);
  g_identify_nodes (g, g->outer, gw->outer);
  free (gw);

  CHECK (g);
}

static void
g_delete_edge_s (edge e)
{
  if (e->from->nbrs == e)
    e->from->nbrs = e->next;
  if (e->from->nbrs == e)
    abort ();
  e->prev->next = e->next;
  e->next->prev = e->prev;
  free (e);
}

void
g_delete_edge (edge e)
{
  g_delete_edge_s (e->opp);
  g_delete_edge_s (e);
}

void
g_suppress_2face (edge f)
{
  edge fo = f->opp;
  edge n = face_succ (f), no = n->opp;

  fo->opp = no;
  no->opp = fo;

  g_delete_edge_s (f);
  g_delete_edge_s (n);
}

void
g_paste (graph g, edge where, graph patch)
{
  int fl = face_length (where), i;
  edge with;

  l_union (&g->nodes, &patch->nodes);
  g_identify_nodes (g, where, patch->outer);
  free (patch);

  for (i = 0; i < fl - 1; i++)
    {
      with = face_pred (where);
      where = face_succ (where);
      g_identify_nodes (g, where, with);
      g_suppress_2face (with);
    }
  g_suppress_2face (where);

  CHECK (g);
}

void
g_zip (graph g)
{
  edge new_outer = face_succ (g->outer), with = face_pred (g->outer);

  g_identify_nodes (g, new_outer, with);
  g_delete_edge (with);
  g->outer = new_outer;

  CHECK (g);
}

void
g_subdivide_edge (graph g, edge e)
{
  node v = node_new (g), to = e->to;
  edge o = e->opp, po = o->prev;

  e->to = v;
  o->from = v;
  v->nbrs = o;
  if (to->nbrs == o)
    to->nbrs = o->next;
  o->prev->next = o->next;
  o->next->prev = o->prev;
  o->prev = o->next = o;
  CHECK (g);

  node_join (v, o, to, po);
  CHECK (g);
}

void
g_split_node (graph g, edge sp1, edge sp2)
{
  node nv = node_new (g);
  edge e, sp1n, sp2n;

  e = sp1;
  do
    {
      e = e->next;
      e->from = e->opp->to = nv;
    } while (e != sp2);

  sp1->from->nbrs = sp1;
  nv->nbrs = sp2;

  sp1n = sp2->next;
  sp2n = sp1->next;

  sp1->next = sp1n;
  sp1n->prev = sp1;

  sp2->next = sp2n;
  sp2n->prev = sp2;

  CHECK (g);
}

int
is_face_representative (edge f)
{
  face_iter fi;
  edge e;

  FOREACH_FACEWALK (fi, f, e)
    {
      if ((size_t) e < (size_t) f)
	return 0;
    }

  return 1;
}

static int
next_av_color (int col[], int c, int pos, int len)
{
  if (pos == 0)
    return c + 1;

  for (c++; c <= 3; c++)
    {
      if (col[pos - 1] == c)
	continue;

      if (pos != len - 1 || col[0] != c)
	break;
    }

  return c;
}

void
init_coloring (int col[], int len)
{
  int i;

  for (i = 0; i < len - 1; i++)
    col[i] = 1 + i % 2;

  if (len % 2)
    col[i] = 3;
  else
    col[i] = 2;
}

int
next_coloring (int col[], int len, int breaksym)
{
  int pos, av_color, i;
  int minpos = breaksym ? 2 : 0;

  for (pos = len - 1; pos >= minpos; pos--)
    {
      av_color = next_av_color (col, col[pos], pos, len);
      if (av_color <= 3)
	break;
    }
  if (pos < minpos)
    return 0;

  col[pos] = av_color;
  for (i = pos + 1; i < len; i++)
    col[i] = next_av_color (col, 0, i, len);
  return 1;
}

void
remove_nonequiv_subgraphs (graph g, int len, int col[], node vs[], edge sgs[], int *nsgs, int *stat)
{
  int i;

  if (stat)
    (*stat)++;

  if (g_coloring_extends (g, len, col, vs, NULL))
    return;

  for (i = 0; i < *nsgs; )
    {
      if (stat)
	(*stat)++;
	  
      if (!g_coloring_extends (g, len, col, vs, sgs[i]))
	i++;
      else
	sgs[i] = sgs[--(*nsgs)];
    }
}

int
cyl_critical (graph g, edge inner)
{
  int od2, nd2, i, j;
  face_iter fi;
  list_iter li;
  node v;
  edge spf[2];
  node io[8];
  int coloring[8];
  edge *sgs;
  edge e;
  int ofl = face_length (g->outer), ifl = face_length (inner);
  int nsgs = g_num_edges (g) - ofl;

  spf[0] = g->outer;
  spf[1] = inner;

  /* All vertices of degree two should be precolored.  */
  od2 = 0;
  i = 0;
  for (j = 0; j < 2; j++)
    {
      FOREACH_FACEWALK (fi, spf[j], e)
	{
	  io[i] = e->from;
	  if (node_degree (e->from) <= 2)
	    od2++;
	  i++;
	}
    }
  if (i != ofl + ifl)
    abort ();
  nd2 = 0;
  FOREACH (li, &g->nodes, v)
    {
      if (node_degree (v) <= 2)
	nd2++;
    }
  if (od2 != nd2)
    return 0;

  sgs = malloc (nsgs * sizeof (edge));
  g_non_outerface_edges (g, sgs);
  for (i = 0; i < nsgs;)
    {
      if (is_incident_with_face (inner, sgs[i]))
	sgs[i] = sgs[--nsgs];
      else
	i++;
    }

  if (!nsgs)
    {
      free (sgs);
      return 1;
    }

  init_coloring (coloring, ofl);
  do
    {
      init_coloring (coloring + ofl, ifl);
      do
	{
	  remove_nonequiv_subgraphs (g, ofl + ifl, coloring, io, sgs, &nsgs, NULL);
	  if (!nsgs)
	    {
	      free (sgs);
	      return 1;
	    }
	} while (next_coloring (coloring + ofl, ifl, 0));
    } while (next_coloring (coloring, ofl, 1));

  free (sgs);
  return 0;
}



==> programs/dvorak/gph.h <==
#ifndef GPH_H
#define GPH_H 1

#define CHECK(g) g_verify(g)
#define CHECKL(l) l_verify(l)

#define MAX_GRAPHS 10000019

struct list
{
  void *elt;
  struct list *prev, *next;
};

typedef struct
{
  struct list *head, *act;
} list_iter;

static inline void *
li_init (list_iter *it, struct list *head)
{
  it->head = head;
  it->act = head->next;
  return it->act->elt;
}

static inline int
li_end_p (list_iter *it)
{
  return it->act == it->head;
}

static inline void *
li_next (list_iter *it)
{
  it->act = it->act->next;
  return it->act->elt;
}

#define FOREACH(li, l, e) for ((e) = li_init (&(li), (l)); !li_end_p (&(li)); (e) = li_next (&(li)))

struct edge;

typedef struct node
{
  void *data;
  struct list *cont;
  struct edge *nbrs;
} *node;

typedef struct edge
{
  node from, to;
  /* next -- clockwise around from.  the 2-cycle this - opp is oriented clockwise.  */
  struct edge *next, *prev, *opp;
  void *data;
} *edge;

struct hash_elt
{
  char *code;
  unsigned hash;
  unsigned crit_tested : 1;
  unsigned recorded : 1; 
  unsigned canonical : 1;
};

typedef struct graph
{
  struct list nodes;
  struct hash_elt *record;
  /* An edge of the outer face.  */
  edge outer;
} *graph;

typedef struct
{
  edge act, last;
  int end;
} nbr_iter;

static inline edge
ni_init (nbr_iter *it, node v)
{
  if (v->nbrs)
    {
      it->act = v->nbrs->next;
      it->last = v->nbrs;
      it->end = 0;
    }
  else
    it->end = 1;
  return v->nbrs;
}

static inline int
ni_end_p (nbr_iter *it)
{
  return it->end;
}

static inline edge
ni_next (nbr_iter *it)
{
  edge e = it->act;
  if (e == it->last)
    it->end = 1;
  else
    it->act = e->next;
  return e;
}

#define FOREACH_NBR(ni, v, e) for ((e) = ni_init (&(ni), (v)); !ni_end_p (&(ni)); (e) = ni_next (&(ni)))

struct nnum
{
  void *old_data;
  int number;
};

static inline int
node_number (node v)
{
  return ((struct nnum *) v->data)->number;
}

static inline void
node_set_number (node v, int n)
{
  ((struct nnum *) v->data)->number = n;
}

/* clockwise on the outer face, counterclockwise otherwise  */

static inline edge
face_succ (edge e)
{
  return e->opp->next;
}

static inline edge
face_pred (edge e)
{
  return e->prev->opp;
}

typedef struct
{
  edge act, last;
  int end;
} face_iter;

static inline edge
fi_init (face_iter *it, edge e)
{
  it->act = face_succ (e);
  it->last = e;
  it->end = 0;
  return e;
}

static inline int
fi_end_p (face_iter *it)
{
  return it->end;
}

static inline edge
fi_next (face_iter *it)
{
  edge e = it->act;
  if (e == it->last)
    it->end = 1;
  else
    it->act = face_succ (e);
  return e;
}

#define FOREACH_FACEWALK(fi, fe, e) for ((e) = fi_init (&(fi), (fe)); !fi_end_p (&(fi)); (e) = fi_next (&(fi)))

void l_empty (struct list *head);
int l_is_empty (struct list *head);
void *l_first (struct list *head);
struct list *l_add (struct list *head, void *elt);
void l_union (struct list *head, struct list *h2);
void l_unlink (struct list *elt);
void l_move (struct list *elt, struct list *where);
void l_delete (struct list *elt);
void l_free (struct list *head);
void l_verify (struct list *head);

node node_new (graph g);
void node_free (node v);
graph g_new (void);
void g_free (graph g);
void g_verify (graph g);
graph g_new_cycle (int l);
void g_print (FILE *f, graph g);
graph g_copy (graph g, int ntrans, edge f[], edge nf[]);

char *canonical_code (graph g);
char *g_dfs (edge e, int *mark, char *track);
graph decode_graph (char *code);
struct hash_elt *find_record (graph g);
void flush_hash (void);
void g_alloc_numbers (graph g);
void g_number (graph g);
void g_unnumber (graph g);

void node_join (node u, edge au, node v, edge av);
void g_mirror (graph g);
void g_identify_nodes (graph g, edge r1, edge r2);
void g_union (graph g, graph gw);
void g_delete_edge (edge e);
void g_suppress_2face (edge f);
void g_paste (graph g, edge where, graph patch);
void g_subdivide_edge (graph g, edge e);
void g_split_node (graph g, edge sp1, edge sp2);
void g_zip (graph g);

int face_length (edge e);
int g_num_edges (graph g);
int node_degree (node v);
int is_incident_with_outer_face (graph g, edge f);
int is_incident_with_face (edge f, edge e);
void g_non_outerface_edges (graph g, edge es[]);
int is_face_representative (edge f);

void init_coloring (int col[], int len);
int next_coloring (int col[], int len, int breaksym);
int g_coloring_extends (graph g, int len, int col[], node vs[], edge ignore);
void remove_nonequiv_subgraphs (graph g, int len, int col[], node vs[], edge sgs[], int *nsgs, int *stat);
int cyl_critical (graph g, edge inner);
#endif


==> programs/dvorak/images/mkimages.sh <==
#!/bin/bash

LEN=`wc -l $1 | sed -e 's/\([0-9]*\).*/\1/'`
for i in `seq -w 1 $LEN` ; do
  tail -n +$i $1 | head -1 | ../vizgph > ${1%.*}.$i.dot
done


==> programs/dvorak/invert.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

static edge
find_short_nonouter_face (graph g)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if (!is_incident_with_outer_face (g, e)
	      && face_length (e) <= 4)
	    return e;
	}
    }

  abort ();
}

int
main (void)
{
  char name[1000], buf[1000];
  graph g;
  edge inner;

  while (1)
    {
      if (scanf ("%s%s", name, buf) != 2)
	return 0;
      g = decode_graph (buf);
      inner = find_short_nonouter_face (g);
      g->outer = inner;
      printf ("%sr %s\n", name, canonical_code (g));
    }
}


==> programs/dvorak/numext.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

static edge
find_short_nonouter_face (graph g)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if (!is_incident_with_outer_face (g, e)
	      && face_length (e) <= 4)
	    return e;
	}
    }

  abort ();
}

static int
max_forb_colorings (graph g, edge from, edge to)
{
  face_iter fi;
  edge spf[2];
  node io[8];
  int coloring[8], i, j;
  int max = 0, act;
  edge e;
  int ofl = face_length (from), ifl = face_length (to);

  spf[0] = from;
  spf[1] = to;

  /* All vertices of degree two should be precolored.  */
  i = 0;
  for (j = 0; j < 2; j++)
    {
      FOREACH_FACEWALK (fi, spf[j], e)
	{
	  io[i++] = e->from;
	}
    }
  if (i != ofl + ifl)
    abort ();

  init_coloring (coloring, ofl);
  do
    {
      act = 0;
      init_coloring (coloring + ofl, ifl);
      do
	{
	  if (!g_coloring_extends (g, ofl + ifl, coloring, io, NULL))
	    act++;
	} while (next_coloring (coloring + ofl, ifl, 0));

      if (act > max)
	max = act;
    } while (next_coloring (coloring, ofl, 1));

  return max;
}

int
main (void)
{
  char buf[1000];
  char *sp;
  graph g;
  edge inner;

  while (gets (buf) && *buf)
    {
      sp = strchr (buf, ' ');
      *sp++ = 0;
      g = decode_graph (sp);
      inner = find_short_nonouter_face (g);

      fprintf (stderr, "%s : %d / %d\n", buf, max_forb_colorings (g, g->outer, inner), max_forb_colorings (g, inner, g->outer));
      g_free (g);
    }

  return 0;
}



==> programs/dvorak/read.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

static edge
find_short_nonouter_face (graph g)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if (!is_incident_with_outer_face (g, e)
	      && face_length (e) <= 4)
	    return e;
	}
    }

  abort ();
}

static int
face_dist (graph g, edge f1, edge f2)
{
  face_iter fi;
  list_iter li;
  nbr_iter ni;
  edge e;
  node v;
  int ad, any, min;

  FOREACH_FACEWALK (fi, f1, e)
    {
      e->from->data = (void *) (size_t) 1;
    }

  ad = 1;
  do
    {
      any = 0;
      FOREACH (li, &g->nodes, v)
	{
	  if ((size_t) v->data != ad)
	    continue;
	  any = 1;

	  FOREACH_NBR (ni, v, e)
	    {
	      if (e->to->data)
		continue;
	      e->to->data = (void *) (size_t) (ad + 1);
	    }
	}
      ad++;
    } while (any);

  min = 100;
  FOREACH_FACEWALK (fi, f2, e)
    {
      if ((size_t) e->from->data < min)
	min = (size_t) e->from->data;
    }
  FOREACH (li, &g->nodes, v)
    {
      v->data = NULL;
    }

  return min - 1;
}

int
main (void)
{
  char buf[1000];
  graph g;
  edge inner;

  while (1)
    {
      if (scanf ("%s", buf) != 1)
	return 0;
      fprintf (stdout, "%s", buf);
      scanf ("%s", buf);
      g = decode_graph (buf);
      inner = find_short_nonouter_face (g);
      fprintf (stdout, " (of %d, if %d, dist %d)", face_length (g->outer), face_length (inner), face_dist (g, g->outer, inner));
      fprintf (stdout, " -- ");
      g_print (stdout, g);
    }
}


==> programs/dvorak/viz.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

static edge
find_short_nonouter_face (graph g)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if (!is_incident_with_outer_face (g, e)
	      && face_length (e) <= 4)
	    return e;
	}
    }

  abort ();
}

static int
closest_edge (graph g, edge fre, edge toe, edge *c)
{
  face_iter fi;
  list_iter li;
  nbr_iter ni;
  edge e;
  node v;
  int ad, any, min;

  fre->from->data = (void *) (size_t) 1;

  ad = 1;
  do
    {
      any = 0;
      FOREACH (li, &g->nodes, v)
	{
	  if ((size_t) v->data != ad)
	    continue;
	  any = 1;

	  FOREACH_NBR (ni, v, e)
	    {
	      if (e->to->data)
		continue;
	      e->to->data = (void *) (size_t) (ad + 1);
	    }
	}
      ad++;
    } while (any);

  min = 100;
  FOREACH_FACEWALK (fi, toe, e)
    {
      if ((size_t) e->from->data < min)
	{
	  min = (size_t) e->from->data;
	  *c = e;
	}
    }
  FOREACH (li, &g->nodes, v)
    {
      v->data = NULL;
    }

  return min - 1;
}

static void
closest_pair (graph g, edge f1, edge f2, edge *c1, edge *c2)
{
  int min = 100, a;
  face_iter fi;
  edge e, c;

  FOREACH_FACEWALK (fi, f1, e)
    {
      a = closest_edge (g, e, f2, &c);
      if (a < min)
	{
	  min = a;
	  *c1 = e;
	  *c2 = c;
	}
    }
}

static void
viz (char *gname, double x, double y, double sze, graph g, edge out, edge in)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;
  int name = 0;

  FOREACH (li, &g->nodes, v)
    {
      v->data = (void *) (size_t) ++name;
    }

  printf ("N_GRAPH\n");
  printf ("N_V;%d\n", name);
  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if ((size_t) e->to->data < (size_t) v->data)
	    continue;

	  printf ("N_E;%d;%d\n", (size_t) v->data, (size_t) e->to->data);
	}
    }
  printf ("SCHNYDER_V\n");
  printf ("SPRING_PM\n");
  printf ("PS\n");

  FOREACH (li, &g->nodes, v)
    {
      v->data = NULL;
    }
}

#define SZE 6.0
#define SKIP 0.5
#define ROW 4

int
main (void)
{
  char name[1000], buf[1000];
  graph g;
  edge inner;
  edge c1, c2;
  int ax = 0, ay = 0;

  while (scanf ("%s%s", name, buf) == 2)
    {
      g = decode_graph (buf);
      inner = find_short_nonouter_face (g);
      closest_pair (g, g->outer, inner, &c1, &c2);

      viz (name, ax * (SZE + SKIP), -ay * (SZE + SKIP), SZE, g, c1, c2);
      ax++;
      if (ax == ROW)
	{
	  ax = 0;
	  ay++;
	}
    }
  printf (":!\n");

  return 0;
}


==> programs/dvorak/vizgph.c <==
#include <stdio.h>
#include <ctype.h>
#include <stdlib.h>
#include <string.h>
#include "gph.h"

struct pos
{
  double s1, s2;
} positions[256];

static void
set_position (node v, double s1, double s2)
{
  positions[(size_t) v->data].s1 = s1;
  positions[(size_t) v->data].s2 = s2;
}

static void
find_pos (node v, double x1, double y1, double x2, double y2, double *x, double *y)
{
  struct pos *p = positions + (size_t) v->data;

  *x = p->s1 * x1 + p->s2 * x2;
  *y = p->s1 * y1 + p->s2 * y2;
}

static edge
find_short_nonouter_face (graph g)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if (!is_incident_with_outer_face (g, e)
	      && face_length (e) <= 4)
	    return e;
	}
    }

  abort ();
}

static void
place_node (node v, int agi, double x, double y)
{
  printf ("  %c%d [pos = \"%f,%f\", pin=true];\n", (size_t) v->data, agi, x, y);
}

static void
mark_face (edge f, int agi)
{
  face_iter fi;
  edge e;

  FOREACH_FACEWALK (fi, f, e)
    {
      printf ("  %c%d [style=filled];\n", (size_t) e->from->data, agi);
    }
}

static void
labelize (char *s)
{
  int small = 0;

  for (; *s; s++)
    {
      if (isdigit (*s))
	{
	  if (!small)
	    {
	      printf ("<font point-size=\"9\">");
	      small = 1;
	    }
	}
      else if (small)
	{
	  printf ("</font>");
	  small = 0;
	}
      printf ("%c", *s);
    }
  if (small)
    printf ("</font>");
}

static void
viz (char *gname, int agi, double atx, double aty, double sze, graph g, edge inner)
{
  list_iter li;
  nbr_iter ni;
  node v;
  edge e;
  double x, y;
  double sx, sy;

  if (face_length (g->outer) == 4)
    {
      sx = 0;
      sy = -sze;
    }
  else
    {
      sx = 0.5 * sze;
      sy = -sze;
    }

  printf ("graph {\n");
  printf ("label=<");
  labelize (gname);
  printf (">\n");
  printf ("node [shape=circle, width=0.05, height=0.05, fixedsize=true, label = \"\"];\n");

  mark_face (g->outer, agi);
  mark_face (inner, agi);

  FOREACH (li, &g->nodes, v)
    {
      find_pos (v, sze, 0, sx, sy, &x, &y);
      place_node (v, agi, atx + x, aty + y);
    }

  FOREACH (li, &g->nodes, v)
    {
      FOREACH_NBR (ni, v, e)
	{
	  if ((size_t) e->to->data < (size_t) v->data)
	    continue;

	  printf ("  %c%d -- %c%d;\n", (size_t) v->data, agi, (size_t) e->to->data, agi);
	}
    }

  printf ("}\n\n");
}

#define SZE 3.0
#define SKIP 0.5
#define ROW 4

int
main (void)
{
  char buf[1000], gname[1000];
  graph g;
  edge inner;
  char name;
  list_iter li;
  node v, sp[3];
  double s1, s2;
  int agi = 0;

  while (scanf ("%s%s", gname, buf) == 2)
    {
      g = decode_graph (buf);
      inner = find_short_nonouter_face (g);

      name = 'a';
      FOREACH (li, &g->nodes, v)
	{
	  v->data = (void *) (size_t) name++;
	}

      sp[0] = g->outer->from;
      sp[1] = g->outer->to;
      sp[2] = face_pred (g->outer)->from;
      set_position (sp[0], 0, 0);
      set_position (sp[1], 1, 0);
      set_position (sp[2], 0, 1);

      FOREACH (li, &g->nodes, v)
	{
	  if (v == sp[0] || v == sp[1] || v == sp[2])
	    continue;

	  scanf ("%lf%lf", &s1, &s2);
	  set_position (v, s1, s2);
	}

      viz (gname, agi, 0, 0, SZE, g, inner);
      agi++;
    }

  return 0;
}


==> programs/lidicky/graph.cpp <==
#include <assert.h>
#include <iostream>
#include <cstdlib>
#include <cstring>
#include <algorithm>
#include "graph.h"


using namespace std;

int g_test;


void Graph::funny_dfs(const std::string &code, int &position, int previous)
{
	int current = code[position] - '1';

	if (current == m_vertices)
	{
		m_neighbours.resize(++m_vertices);
		if (previous != -1)
			m_neighbours[current].push_back(previous);

		while (position+1 < (int)code.length())
		{
			int next = code[++position] - '1';
			if (m_neighbours[current].size() == 0 || next != m_neighbours[current].front())
			{
				m_neighbours[current].push_back(next);
				funny_dfs(code, position, current);
			}
			else
			{
				return;
			}
		}
	}
}


Graph::Graph(const std::string &code)
{
	m_vertices = 0;

	int id = 0;
	funny_dfs(code, id, -1);

	m_faces_valid = false;
	m_neigh_valid = true;

	create_face_representation();

	int outer_face = get_longest_face();
	if (outer_face != 0)
	{
		m_faces[0].swap(m_faces[outer_face]);
		create_vertex_representation();
	}

}


void Graph::add_edge(int u, int ord_u, int v, int ord_v)
{
	assert(m_neigh_valid);

	m_neighbours[u].insert(m_neighbours[u].begin()+ord_u, v);
	m_neighbours[v].insert(m_neighbours[v].begin()+ord_v, u);

	m_faces_valid = false;
	m_isomorph_struct_valid = false;
}


void Graph::add_path(int u, int v, int l, int ord_u, int ord_v)
{
	assert(false);
}


void Graph::remove_edge(int u, int v)
{
	assert(m_neigh_valid);

	for (t_neigh_it it = m_neighbours[u].begin(); it != m_neighbours[u].end(); ++it)
	{
		if (*it == v) { m_neighbours[u].erase(it); break; }
	}

	for (t_neigh_it it = m_neighbours[v].begin(); it != m_neighbours[v].end(); ++it)
	{
		if (*it == u) { m_neighbours[v].erase(it); break; }
	}

	m_faces_valid = false;
	m_isomorph_struct_valid = false;
}


int Graph::new_vertex(int u, int ord_u)
{
	assert(m_neigh_valid);

	int v = m_vertices++;
	t_neigh neigh_v;
	neigh_v.push_back(u);
	m_neighbours.push_back(neigh_v);

	m_neighbours[u].insert(m_neighbours[u].begin()+ord_u, v);

	m_faces_valid = false;
	m_isomorph_struct_valid = false;

	return v;
}


void Graph::remove_vertex(int u)
{
	assert(m_neigh_valid);

	// replace m_vertices - 1 by u and erase all occurrences of u
	int last = m_vertices - 1;

	for (int i = 0; i < last; i++)
	{
		if (i == u) continue;

		t_neigh_it it = m_neighbours[i].begin();
		while (it != m_neighbours[i].end())
		{
			if (*it == u) it = m_neighbours[i].erase(it);
			else
			{
				if (*it == last) *it = u;
				++it;
			}
		}
	}

	m_neighbours[u] = m_neighbours[last];
	m_neighbours.pop_back();
	--m_vertices;

	m_faces_valid = false;
	m_isomorph_struct_valid = false;
}


int Graph::contract_edge(int u, int v)
{
	assert(m_neigh_valid);

	t_neigh_it it_u = find_v_in_listfor_u(u, v);
	t_neigh_it it_v = find_v_in_listfor_u(v, u);

	// copy list from v to list in u
	m_neighbours[u].insert(it_u, it_v, m_neighbours[v].end());
	m_neighbours[u].insert(it_u, m_neighbours[v].begin(), it_v);

	// replace v by u everywhere and move last to v
	int last = m_vertices;
	for (int i = 0; i < m_vertices; i++)
	{
		for (t_neigh_it it = m_neighbours[i].begin();
		     it != m_neighbours[i].end(); ++it)
		{
			if (*it == v) *it = u;
			if (*it == last) *it = v;
		}
	}

	m_neighbours[v] = m_neighbours[last];
	m_neighbours.pop_back();
	--m_vertices;

	// check for multiedges - just for sure
	remove_bigons(u);

	m_faces_valid = false;
	m_isomorph_struct_valid = false;

	return u;
}

int Graph::subdivide_edge(int u, int v)
{
	int w = m_vertices++; // the new wertex is w

	// fix m_neighbours
	m_neighbours.resize(m_vertices);
	m_neighbours[w].push_back(u);
	m_neighbours[w].push_back(v);

	t_neigh_it it;
	for (it = m_neighbours[u].begin(); it != m_neighbours[u].end(); ++it)
	{
		if (*it == v)
		{
			*it = w;
			break;
		}
	}
	assert(it != m_neighbours[u].end()); // there was some exchange

	for (it = m_neighbours[v].begin(); it != m_neighbours[v].end(); ++it)
	{
		if (*it == u)
		{
			*it = w;
			break;
		}
	}
	assert(it != m_neighbours[v].end()); // there was some exchange

	// fix faces
	if (m_faces_valid)
	{
		m_neigh_faces.resize(m_vertices);
		m_neigh_faces[w].resize(2, -1);    // at [0] will be -u-w-v- face at at [1] will be -v-w-u-

		for (int f = 0; f < faces(); f++)
		{
			for (int id = 0; id < (int)m_faces[f].size(); ++id)
			{
				if (face_member(f, id) == u && face_member(f, id+1) == v)
				{
					assert(m_neigh_faces[w][0] == -1);
					m_neigh_faces[w][0] = f;
					m_faces[f].insert(m_faces[f].begin()+id+1,w);
				}

				if (face_member(f, id) == v && face_member(f, id+1) == u)
				{
					assert(m_neigh_faces[w][1] == -1);
					m_neigh_faces[w][1] = f;
					m_faces[f].insert(m_faces[f].begin()+id+1,w);
				}
			}
		}

		assert(m_neigh_faces[w][0] != -1 && m_neigh_faces[w][1] != -1);
	}

	m_isomorph_struct_valid = false;

	return w;
}

/**
 * Split one vertex v into two vertices.
 * v is a vertex. Its neighbours list contains in clockwise
 * order  x,y,.a_i.c,.b_i.. So x,y must follow each other in the list.
 * A new vertex w is created. Its neighbor list will be in the clockwise
 * orded c,..b_1,...x. Vertex keep order y,.a_i.c. Specially - degree of c
 * goes up. The face containing yvx is f.
 *
 *        c                   c
 *      \ | /     -->      \ / \ /
 *     y--v--x           y--v   w--x
 *
 *        f                   f
 *
 * The ID of w is returned. The face representation is updated as well if present.
 */
int Graph::split_vertex(int v, int x, int y, int c)
{

	int id_x = -1, id_y = -1, id_c = -1;
	for (int id = 0; id < deg(v); ++id)
	{
		if (m_neighbours[v][id] == x) id_x = id;
		if (m_neighbours[v][id] == y) id_y = id;
		if (m_neighbours[v][id] == c) id_c = id;
	}
/*
	if (id_x == -1 || id_y == -1 || id_c == -1)
	{
		cout << "A strange graph" << endl;
		this->print_faces(cout);
		this->print_neighbours(cout);
		cout << "v: " << v << " x: " << x << " y: " << y
		     << " c: " << c << endl;
	}
*/
	assert((id_x != -1)  && (id_y != -1) && (id_c != -1));
	assert((id_x + 1)%deg(v) == id_y); // x,y are consecutive in the list of neighbors

	// get the face f
	int f = -1;
	if (m_faces_valid) f = m_neigh_faces[v][id_x];

	// the new wertex is w
	int w = m_vertices++;
	m_neighbours.resize(m_vertices);
	if (m_faces_valid) m_neigh_faces.resize(m_vertices);

	// fix vertex w
	for (int id = id_c; id != id_y; id = (id+1)%deg(v))
	{
		m_neighbours[w].push_back(m_neighbours[v][id]);
		if (m_faces_valid) m_neigh_faces[w].push_back(m_neigh_faces[v][id]);
	}

	// fix vertex c
	{
		int id;
		for (id = 0; id < deg(c); ++id) if (m_neighbours[c][id] == v) break;
		assert(id < deg(c));

		m_neighbours[c].insert(m_neighbours[c].begin()+id, w);
		if (m_faces_valid)
			m_neigh_faces[c].insert(m_neigh_faces[c].begin()+id, f);
	}

	// fix faces
	if (m_faces_valid)
	{
		// fix yvx (this is the clockwise order) at face f
		int id_x_in_f;
		for (id_x_in_f = 0; id_x_in_f < face_size(f); id_x_in_f++)
		{
			if (face_member(f,id_x_in_f) == x && face_member(f,id_x_in_f-1) == v)
			{
				assert(face_member(f,id_x_in_f-2) == y);
				break;
			}
		}
		assert(id_x_in_f < face_size(f));

		// replace yvx by yvcwx
		m_faces[f].insert(m_faces[f].begin()+id_x_in_f, w);
		m_faces[f].insert(m_faces[f].begin()+id_x_in_f, c);

		// fix other v -> w where necessary
		for (int id = id_c; id != id_x; id = (id+1)%deg(v))
		{
			replace_v_to_w_in_f(m_neigh_faces[v][id], m_neighbours[v][id], v, w);
		}
	}

	// fix v
	// prepare new lists for v - they will be applied at the end
	t_neigh new_neig_v, new_neig_face_v;
	for (int id = id_y; id != id_c; id = (id+1)%deg(v))
	{
		new_neig_v.push_back(m_neighbours[v][id]);
		if (m_faces_valid) new_neig_face_v.push_back(m_neigh_faces[v][id]);
	}
	new_neig_v.push_back(c);

	// apply list for v
	m_neighbours[v] = new_neig_v;
	if (m_faces_valid)
	{
		new_neig_face_v.push_back(f);
		m_neigh_faces[v] = new_neig_face_v;
	}


	m_isomorph_struct_valid = false;

	return w;
}


void Graph::create_face_representation()
{
	if (m_faces_valid) return;
	assert(m_neigh_valid);

	// clear list of neighbouring faces and faces
	m_neigh_faces.resize(m_vertices);
	for (int u = 0; u < m_vertices; u++) m_neigh_faces[u].assign(m_neighbours[u].size(),-1);
	m_faces.clear();

	bool added_face = true;
	while (added_face)
	{
		added_face = false;
		for (int v = 0; v < m_vertices; v++)
			for (unsigned int i = 0; i < m_neigh_faces[v].size(); i++)
			{
				if(m_neigh_faces[v][i] == -1) // not traversed face
				{
					traverse_new_face(v, i);
					added_face = true;
				}
			}
	}

	m_faces_valid = true;
	m_isomorph_struct_valid = false;
}

void Graph::create_vertex_representation()
{
	// for every vertex this stores  face/index where the vertex
	// occurs in m_faces
	// note that pieces[v].size() is actually the degree of v
	vector< vector<pair<int, int> > > pieces;

	pieces.resize(m_vertices);

	// fill pieces
	for (int f = 0; f < faces(); f++)
	{
		for (int id = 0; id < face_size(f); id++)
			pieces[face_member(f, id)].push_back( make_pair(f,id) );
	}

	m_neighbours.resize(m_vertices);
	m_neigh_faces.resize(m_vertices);

	// process all vertices
	for (int v = 0; v < m_vertices; v++)
	{
		assert(pieces[v].size() > 0); // we do not allow isolated vertices

		m_neighbours[v].clear();
		m_neigh_faces[v].clear();

		int degv = pieces[v].size(); // this will be for checking

		// find first occurrence of v in faces, id is index in the face
		int face = pieces[v][0].first;
		int id  = pieces[v][0].second;


		do {
			m_neighbours[v].push_back(face_member(face, id+1)); // next vertex in a face
			m_neigh_faces[v].push_back(face);
			int next_neigh = face_member(face, id-1); // previous vertex in a face

			assert((int)m_neighbours[v].size() <= degv); // avoid some cycling

			int next_piece = 0;
			for (; next_piece < degv; next_piece++)
			{
				if (face_member(pieces[v][next_piece].first, pieces[v][next_piece].second+1) == next_neigh) break;
			}

			if (next_piece >= degv)
			{
				cout << "ohlala v:" << v << " degv: " << degv << " sz: " <<  (int)m_neighbours[v].size() << endl;
				cout << "next_piece: " << next_piece << endl;
				this->print_faces(cout);
				this->print_neighbours(cout);
				cout << endl;
			}

			assert(next_piece < degv); // we have to find something

			if (next_piece == 0) break; // end of the cycle

			face = pieces[v][next_piece].first;
			id   = pieces[v][next_piece].second;

		} while(true);

		assert((int)m_neighbours[v].size() == degv); // check that we have expected degree
	}

	m_neigh_valid = true;
	m_isomorph_struct_valid = false;
}


void Graph::traverse_new_face(int v, int id)
{
	assert(m_neigh_faces[v][id] == -1);

	int face_id = m_faces.size();
	t_face face;

	int curr_v = v;
	int curr_v_id = id;

	while (m_neigh_faces[curr_v][curr_v_id] == -1)
	{
		m_neigh_faces[curr_v][curr_v_id] = face_id;
		face.push_back(curr_v);

		int next_v = m_neighbours[curr_v][curr_v_id];

		int next_v_id = 0;
		int sz = m_neighbours[next_v].size();
		for (; next_v_id < sz; ++next_v_id)
			if (m_neighbours[next_v][next_v_id] == curr_v) break;

		assert(next_v_id < sz);

		next_v_id = (next_v_id-1+sz)%sz;

		// change next to curr
		curr_v = next_v;
		curr_v_id = next_v_id;
	}

	assert (curr_v == v && curr_v_id == id);

	m_faces.push_back(face);
}

int Graph::get_outer_face()
{
	auto_create_face_representation();
	assert(m_faces_valid);

	assert(false); //TODO: what about the outer face function?

	return 0;
}

/** Finds the longest face.
 */
int Graph::get_longest_face()
{
	auto_create_face_representation();
	assert(m_faces_valid);
	assert(m_faces.size() > 0);

	int max_id = 0;
	unsigned int max_length = m_faces[0].size();
	for (unsigned int i = 1;  i < m_faces.size(); i++)
	{
		if (m_faces[i].size() > max_length)
		{
			max_id = i;
			max_length = m_faces[i].size();
		}
	}

	return max_id;
}

bool Graph::glue_g_in_face(int f, const Graph &g, int f_in_g, int shift)
{
	assert(g.face_size(f_in_g) == face_size(f));


	// permutation for vertices of g
	int perm[g.m_vertices];
	for (int i = 0; i < g.m_vertices; i++) perm[i] = -1;

	// paste face f_in_g on f
	for (int i = 0; i < face_size(f); i++)
	{
		int v = face_member(f,i);
		int v_in_g = g.face_member(f_in_g, shift - i);

		assert(perm[v_in_g] == -1);
		perm[v_in_g] = v;
	}

	// fill the rest of the permutation
	for (int v = 0; v < g.vertices(); v++)
	{
		if (perm[v] == -1) perm[v] = m_vertices++;
	}

	// perform the permutation on faces of g and add
	// them to this
	bool first = true;
	for (int f_id = 0; f_id < g.faces(); f_id++)
	{
		if (f_id == f_in_g) continue; // the glued face is out of question

		t_face new_face;
		new_face.reserve(g.face_size(f_id));
		for (t_face_const_it it = g.m_faces[f_id].begin(); it != g.m_faces[f_id].end(); ++it)
		{
			new_face.push_back(perm[*it]);
		}

		if (first)
		{
			m_faces[f] = new_face;
			first = false;
		} else {
			m_faces.push_back(new_face);
		}
	}

	if (faces_form_multigraph()) return false;

	create_vertex_representation();

	m_isomorph_struct_valid = false;
	return true;
}


bool Graph::is_isomorphic(Graph &g)
{
	// compare number of vertices
	if (m_vertices != g.m_vertices) return false;

	prepare_isomorphism_testing();
	g.prepare_isomorphism_testing();

	// compare number of faces
	if (faces() != g.faces()) return false;

	// compare degree sequence
	assert(m_degree_sequence.size() == g.m_degree_sequence.size());
	for (int i = 0; i < (int)m_degree_sequence.size(); i++)
	{
		if (m_degree_sequence[i] != g.m_degree_sequence[i]) return false;
	}

	// compare face sequence
	assert(m_face_size_sequence.size() == g.m_face_size_sequence.size());
	for (int i = 0; i < (int)m_face_size_sequence.size(); i++)
	{
		if (m_face_size_sequence[i] != g.m_face_size_sequence[i]) return false;
	}

	// compare edges degree sequence
	assert(m_edges_degrees_sequence.size() == g.m_edges_degrees_sequence.size());
	for (int i = 0; i < (int)m_edges_degrees_sequence.size(); i++)
	{
		if (m_edges_degrees_sequence[i] != g.m_edges_degrees_sequence[i]) return false;
	}

//	cout << "quick check failed" << endl;

	// so finally we are going to try to find some permutation on vertices,
	// which assures that the graphs are the same
    //TODO:
	g_test = 0;

	int g_permute[m_vertices]; // permutation of vertices in  g so they match vertices in this
	int this_permute[m_vertices]; // permutation of vertices in this so they match vertices in g
	for (int i = 0; i < m_vertices; i++)
	{
		g_permute[i] = -1;
		this_permute[i] = -1;
	}

	bool rv = isom_try_permutation(g, g_permute, this_permute,  0);
//	cout << "tested: " << g_test << endl;
	return rv;

//	return isom_try_permutation(g, g_permute, this_permute,  0);
}




void Graph::create_cycle(int l)
{
	m_vertices = l;
	m_neighbours.resize(l);

	t_face fa, fb;
	for (int i = 0; i < l; i++)
	{
		fa.push_back(i);
		fb.push_back(l-1-i);
	}

	m_faces.clear();
	m_faces.push_back(fa);
	m_faces.push_back(fb);

	m_faces_valid = true;

	create_vertex_representation();

	m_isomorph_struct_valid = false;
}

void Graph::flip()
{
	vector<int> tmp;

	if (m_faces_valid)
	{
		for (int f = 0; f < faces(); f++)
		{
			tmp.assign(m_faces[f].rbegin(), m_faces[f].rend());
			m_faces[f] = tmp;
		}

		create_vertex_representation();
	}
	else
	{
		for (int v = 0; v < m_vertices; v++)
		{
			tmp.assign(m_neighbours[v].rbegin(), m_neighbours[v].rend());
			m_neighbours[v] = tmp;
		}
	}
}

bool Graph::faces_form_multigraph() const
{
	t_edges edges;

	// fill edges
	for (int f = 0; f < faces(); f++)
	{
		for (int id = 0; id < face_size(f); id++)
		{
			if (face_member(f, id) < face_member(f, id+1))
				edges.push_back( make_pair(face_member(f, id),face_member(f, id+1)) );
			if (face_member(f, id) == face_member(f, id+1)) return true; // ha, loop
		}
	}

	sort(edges.begin(), edges.end());

//	cout << "edges" << endl;

	// two same (consecutive) imply multigraph
	for (int i = 0; i < (int)edges.size()-1; i++)
	{
//		cout << edges[i].first << "-" << edges[i].second << endl;
		if (edges[i].first == edges[i+1].first && edges[i].second == edges[i+1].second) return true;
	}

	return false;
}

//-----------------------  get functions ------------------------

int Graph::face_size(int f) const
{
	assert(m_faces_valid);
	assert(f >= 0 && f < (signed int)m_faces.size());

	return m_faces[f].size();
}

int Graph::deg(int v) const
{
	assert(v >= 0 && v < m_vertices);
	return m_neighbours[v].size();
}

int Graph::face_member(int face, int index) const
{
	assert(m_faces_valid);
	assert(m_faces.size() > 0);
	assert(face >= 0 && face < (signed int)m_faces.size());

	// make index positive
	if (index < 0) index += m_faces[face].size() * ( -index/m_faces[face].size() + 1);

	return m_faces[face][ index % m_faces[face].size() ];
}

int Graph::neighbour(int vertex, int index) const
{
	assert(vertex >= 0);
	assert(vertex < m_vertices);

	if (index < 0) index += deg(vertex) * ( -index/deg(vertex) + 1);

	return m_neighbours[vertex][ index % deg(vertex) ];
}

int Graph::next_neighbour(int u, int v) const
{
	assert(u >= 0 && v >= 0);
	assert(u < m_vertices && v <= m_vertices);

	int id_of_v = 0;
	for (id_of_v = 0; id_of_v < deg(u); id_of_v++)
	{
		if (neighbour(u, id_of_v) == v) break;
	}

	assert(neighbour(u, id_of_v) == v);

	return neighbour(u, id_of_v+1);
}


int Graph::faces() const
{
	assert(m_faces_valid);

	return m_faces.size();
}

bool Graph::are_adjacent(int u, int v) const
{
	if (deg(v) < deg(u)) swap(u,v);

	for (int id = 0; id < deg(u); ++id)
	{
		if(m_neighbours[u][id] == v) return true;
	}
	return false;
}

void Graph::get_edges(t_edges &edges) const
{
	edges.clear();

	for (int u = 0; u < m_vertices; u++)
	{
		for (int j = 0; j < deg(u); j++)
		{
			int v = m_neighbours[u][j];
			if (v < u) continue; // avoid duplicities

			edges.push_back(make_pair(u, v));
		}
	}
}

void Graph::dfs_coding(int v, int previous_v, int *marks, int &max_mark, string &code) const
{
	int& v_mark = marks[v];

	if (v_mark != 0)
	{
		code.push_back('0' + v_mark);
		return;
    }

	v_mark = max_mark++;
	code.push_back('0' + v_mark);

	int u = previous_v;
	do
	{
		u = next_neighbour(v, u);
		dfs_coding (u, v, marks, max_mark, code);
	} while (u != previous_v);
}



std::string Graph::get_dfs_code(int face) const
{

	string lex_min;

	for (int edge_id = 0; edge_id < face_size(face); edge_id++)
	{
		int marks[m_vertices];
		memset(marks, 0, m_vertices*sizeof(int));

		int max_mark = 1;

		string code;
		dfs_coding(face_member(face, edge_id), face_member(face, edge_id+1), marks, max_mark, code);

		if (lex_min.empty() || lex_min < code) lex_min = code;
	}

	return lex_min;

}


//------------------------- Other utility functions ---------------------

t_neigh_it Graph::find_v_in_listfor_u(int u, int v)
{
	t_neigh_it it_u = m_neighbours[u].begin();

	while(*it_u != v && it_u != m_neighbours[u].end()) it_u++;

	if (it_u == m_neighbours[u].end())
	{
		cerr << "Edge " << u << "-" << v << "does not exist in graph " << /* *this  << */ endl;
		exit(1);
	}

	return it_u;
}

bool Graph::remove_bigons(int u)
{
	bool removed = false;
	bool check_again = true;
	while (check_again)
	{
		check_again = false;

		t_neigh_it it_a = m_neighbours[u].begin();
		t_neigh_it it_b = it_a + 1;

		while (it_b != m_neighbours[u].end())
		{
			if (*it_a == *it_b)
			{
				//TODO: This may result in different graphs if the
				// parallel edges do not form bigon - should be checked
				remove_edge(u,*it_a);
				check_again = true;
				removed = true;
				break;
			}
			++it_a;
			++it_b;
		}
	}

	m_isomorph_struct_valid = false;

	return removed;
}


void Graph::permute_vertices(int *perm)
{
	m_neigh_valid = false;
	for (t_faces_it it = m_faces.begin(); it != m_faces.end(); ++it)
	{
		for (t_face_it itf = it->begin(); itf != it->end(); ++itf)
		{
			*itf = perm[*itf];
		}
	}
}

void Graph::replace_v_to_w_in_f(int f, int u, int v, int w)
{
	assert(m_neigh_valid);
	for(int id = 0; id < face_size(f); id++)
	{
		if (face_member(f,id) == v && face_member(f, id+1) == u)
		{
			m_faces[f][id] = w;
			return;
		}
	}
	assert(false);
}


bool edge_compare(const pair<int,int> &p1, const pair<int,int> &p2)
{
	return ( p1.first < p2.first || (p1.first == p2.first && p1.second < p2.second) );
}

void Graph::prepare_isomorphism_testing()
{
	if (m_isomorph_struct_valid) return;

	create_face_representation();

	int deg_sum = 0; // sum of all degrees

	m_degree_sequence.resize(m_vertices);
	for(int i = 0; i < m_vertices; i++)
	{
		m_degree_sequence[i] = deg(i);
		deg_sum += deg(i);
	}
	sort(m_degree_sequence.begin(), m_degree_sequence.end());

	m_face_size_sequence.resize(faces());
	for(int i = 0; i < faces(); i++)
	{
		m_face_size_sequence[i] = face_size(i);
	}
	sort(m_face_size_sequence.begin(), m_face_size_sequence.end());

	assert(deg_sum%2 == 0); // deg_sum is even

	int edges = deg_sum/2;

	// create m_edges_degrees_sequence
	m_edges_degrees_sequence.clear();
	m_edges_degrees_sequence.reserve(edges);

	for (int i = 0; i < m_vertices; i++)
	{
		for (int j = 0; j < deg(i); j++)
		{
			int v = m_neighbours[i][j];
			if (v < i) continue; // avoid duplicities

			// put smaller first
			if (deg(v)  < deg(i)) m_edges_degrees_sequence.push_back(make_pair(deg(v), deg(i)));
			else m_edges_degrees_sequence.push_back(make_pair(deg(i), deg(v)));
		}
	}

	assert((int)m_edges_degrees_sequence.size() == edges);

	sort(m_edges_degrees_sequence.begin(), m_edges_degrees_sequence.end());

	// create m_vertices_of_degree
	m_vertices_of_degree.clear();
	m_vertices_of_degree.resize(m_vertices);

	for (int i = 0; i < m_vertices; i++)
	{
		m_vertices_of_degree[deg(i)].push_back(i);
	}

	m_isomorph_struct_valid = true;
}

/**
 * Recursive function, which try to extend the g_permute[try_next] and if the permutation
 * is full, then it verify that it is really an isomorphism.
 */
bool Graph::isom_try_permutation(const Graph &g, int *g_permute, int *this_permute,  int try_next)
{
	if (try_next == m_vertices) return isom_are_permutations_correct(g, g_permute, this_permute);

	//TODO: debuging stuff:
//	if (g_permute[try_next] != -1) return isom_try_permutation(g, g_permute, this_permute, try_next);

	int deg_next = g.deg(try_next);

	for (int i = 0; i < (int)m_vertices_of_degree[deg_next].size(); i++)
	{
		g_test++;

		int next_in_this = m_vertices_of_degree[deg_next][i];

		if (this_permute[next_in_this] != -1) continue;

		// check if there exists a valid shift of neighbours so
		// the permutations can be still extended to a matching
		int shift;
		for (shift = 0; shift < g.deg(try_next); shift++)
		{
			bool valid_shift = true;
			for (int i = 0; i < g.deg(try_next); i++)
			{
				// degrees of neighbours must match
				if (g.deg(g.neighbour(try_next, shift+i)) != deg(neighbour(next_in_this, i)))
				{
					valid_shift = false;
					break;
				}

				// already permuted vertices must match
				if (g_permute[g.neighbour(try_next, shift+i)] == -1)
				{
					if (this_permute[neighbour(next_in_this,i)] != -1)
					{
						valid_shift = false;
						break;
					}
				} else {
					if (g_permute[g.neighbour(try_next, shift+i)] != neighbour(next_in_this,i))
					{
						valid_shift = false;
						break;
					}
				}
			}
			if (valid_shift) break;
		}
		if (shift >= g.deg(try_next)) continue;

		// apply recursion
		g_permute[try_next] = next_in_this;
		this_permute[next_in_this] = try_next;
		if (isom_try_permutation(g, g_permute, this_permute, try_next+1)) return true;
		g_permute[try_next] = -1;
		this_permute[next_in_this] = -1;
	}

	return false;
}

/**
 * Check if the permutation is actually an isomorphism
 */
bool Graph::isom_are_permutations_correct(const Graph &g, int *g_permute, int *this_permute)
{
	g_test++;


	for (int v = 0; v < m_vertices; v++)
	{
		int v_in_this = g_permute[v];

		int shift;
		for (shift = 0; shift < g.deg(v); shift++)
		{
			bool valid_shift = true;
			for (int i = 0; i < g.deg(v); i++)
			{
				if (g_permute[g.neighbour(v, shift+i)] != neighbour(v_in_this,i))
				{
					valid_shift = false;
					break;
				}
			}
			if (valid_shift) break;
		}
		if (shift >= g.deg(v)) return false;
	}

	return true;
}


==> programs/lidicky/graph.h <==
/*
 * graph.h
 *
 * This file contains a class Graph, which is used throughout
 * the program. The class should be reusable for other programs
 * which deal with planar (or embedded) graphs and perhaps
 * coloring.
 *
 * The implementation does not use top speed algorithms/representation.
 * It uses simple ones () as the goal is a correct implementation
 * rather than fast.
 *
 *  Created on: Mar 7, 2010
 *      Author: bernard
 */

#ifndef GRAPH_H_
#define GRAPH_H_

#include <assert.h>
#include <ostream>
#include <vector>

typedef std::vector<int>                  t_face;    // index of vertices going clockwise
typedef std::vector<int>::iterator        t_face_it;
typedef std::vector<int>::const_iterator  t_face_const_it;
typedef std::vector<t_face>::iterator     t_faces_it;

typedef std::vector<int>            t_neigh;    // index of neighbours
typedef std::vector<int>::iterator  t_neigh_it;

typedef std::vector<std::pair<int, int> > t_edges;    // pairs of neighbours
typedef std::vector<std::pair<int, int> >::iterator t_edges_it;


/** This is a class for handling connected planar graphs
 *
 */
class Graph
{
public:

	Graph()
	{
			m_vertices = 0;
			m_faces_valid = false;
			m_auto_create_face_rep = true;
	}

	/**
	 * Loading graph from Zdenek's funny DFS code
	 */
	Graph(const std::string &zdenek_dfs);

	/** Add an edge between u,v
	 * ord_u and ord_v are the position in the list of neighbors, which should
	 * be used for the new edge.
	 */
	void add_edge(int u, int ord_u, int v, int ord_v);

	/** Add a path of length l into face f.
	 * The face f is split into two faces.
	 * for l=1 equal to add_edge
	 */
	void add_path(int u, int v, int l, int ord_u, int ord_v);

	/** Removes an edge.
	 */
	void remove_edge(int u, int v);

	/** Add new vertex it is connected by an edge
	 * to vertex u at position ord_u. ID of the new vertex
	 * is returned
	 */
	int new_vertex(int u, int ord_u);

	/** Remove a vertex u
	 */
	void remove_vertex(int u);

	/** Contracts an edge u,v. ID of u is the ID of new vertex.
	 */
	int contract_edge(int u, int v);

	/**
	 * Creates a subdivision of an edge, which connect
	 * vertices u and v. Maintains face representation if present/
	 * \return id of the new vertex
	 */
	int subdivide_edge(int u, int v);

	/**
	 * Creates a subdivision of an edge, which connect
	 * index-th  and (index+1) vertex in face
	 */
//	int subdivide_edge_in_face(int face, int index);

	/**
	 * Split one vertex v into two vertices.
	 * v is a vertex. Its neighbours list contains in clockwise
	 * order  x,y,.a_i.c,.b_i.. So x,y must follow each other in the list.
	 * A new vertex w is created. Its neighbor list will be in the clockwise
	 * orded c,..b_1,...x. Vertex keep order y,.a_i.c. Specially - degree of c
	 * goes up.
	 *
	 *        c                   c
	 *      \ | /     -->      \ / \ /
	 *     y--v--x           y--v   w--x
	 *
	 * The ID of w is returned. The face representation is updated as well if present.
	 */
	int split_vertex(int v, int x, int y, int c);


 
	/** Traverses the neighbours and get a face representation.
	 */
	void create_face_representation();

	/** From m_faces restores creates m_neighbours and and m_neigh_faces
	 * only m_vertices and m_faces are expected to be valid
	 */
	void create_vertex_representation();

	/** Detects and returns ID of the outer face.
	 * - This is probably nonsense, but we have to deal with it
	 * somehow - maybe the longest face
	 */
	int get_outer_face();

	/** Finds the longest face.
	 */
	int get_longest_face();

	/** Glue the outer face if g into face f.
	 * fail if gluing different lengths of faces
	 * \param shift corresponds to shifting beginning of the face
	 *        when gluing
	 * \return false if the result is multigraph. Moreover, "this" is then INVALID
	 *        and must not be used any further.
	 */
	bool glue_g_in_face(int f, const Graph &g, int f_in_g, int shift);

	/**
	 * If deleting vertices, they remain as vertices of degree
	 * zero
	 */
//	void compact_vertices();


	/** Return true if the graphs are isomorphic. Does not consider flipping!!!
	 * So the same graph just flipped does not need to be isomorphic to itself.
	 * \param g is not really chenged, just face representation is created etc.
	 */
	bool is_isomorphic(Graph &g);

	/** Turn this graph to a cycle of length l
	 */
	void create_cycle(int l);

	/** Reverse all faces and vertices - it flips the graph
	 */
	void flip();

	/** Return true, if there exists a precoloring of the face, which
	 * does not extend to the whole graph but it extends to every
	 * subgraph of this graph.
	 * A graph, which consist only of vertices of the face f is considered
	 * to be critical as well.
	 */
	bool is_face_precoloring_critical(int face, int colors) const;
	bool is_faces_precoloring_critical(int face1, int face2, int colors) const;

	/** Return true, if there exists a precoloring of the the set of vertices
	 * in to_precolor, which does not extend to the whole graph but it extends to every
	 * subgraph of this graph.
	 * A graph, which consist only of vertices of the face f is considered
	 * to be critical as well.
	 */
	bool is_toprecolor_critical(std::vector<int> &to_precolor, int colors) const;

	/**
	 * Return true if the precoloring can be extended to the whole graph.
	 * \param precoloring precoloring of vertices, -1 means that vertex is not
	 *        colored. If returns true, the precoloring is filled with an actual coloring
	 * \param colors number of colores to be used
	 */
	bool is_precoloring_extendable(std::vector<int> &precoloring, int colors) const;

	/**
	 * Return true is the faces form a multigraph. In that case the graph is INVALID!
	 */
	bool faces_form_multigraph() const;

//-----------------------  get functions ------------------------

	/** Return size/length of a face f
	 */
	int face_size(int f) const;

	/** Return a degree of a vertex v
	 */
	int deg(int v) const;

	/** Return a vertex at index-th position in the face.
	 * The index is moduled so it fits the face. (it can aslo be negative...)
	 */
	int face_member(int face, int index) const;

	/** Return a vertex at index-th position in the list of neighbours of vertex.
	 * The index is moduled so it fits the range (it can aslo be negative...)
	 */
	int neighbour(int vertex, int index) const;

	/** Search in the list of neighbours of u for vertex v
	 * and the return the next neighbour of u in the clockwise order.
	 */
	int next_neighbour(int u, int v) const;

	/** Get the number of faces
	 */
	int faces() const;

	/** Get the number of vertices
	 */
	int vertices() const { return m_vertices; }

	/** Return true if vertices u and v are adjacent
	 */
	bool are_adjacent(int u, int v) const;

	/** Return list of edges. The pairs are ordered such that the
	 *  vertex with smaller degree is first
	 */
	void get_edges(t_edges &edges) const;

	/** Return a dfs code for the graph. It tries to start with every
	 * edge of the face and takes the lex. minimal DFS code.
	 */
	std::string get_dfs_code(int face) const;

//-----------------------  Variables ------------------------

	int  m_vertices; ///< Number of vertices of the graph
	std::vector<t_neigh>   m_neighbours; ///< List of neighbors in the clockwise order
	bool                   m_neigh_valid; ///< True if the vector of neighbors is valid

	/// all faces are clockwise
	/// if you wish to draw a picture you should go "anti-clockwise" for the outer face
	/// or even better - imagine the graph on a sphere.
	std::vector<t_face>    m_faces;

	 /** List neighboring faces at every vertex in the clockwise order
	  * at vertex u face m_neigh_faces[u][3] is the one between vertices
	  * m_neighbours[u][3] and m_neighbours[u][4]. They are ordered in the
	  * face m_neighbours[u][4],u,m_neighbours[u][3]
	  */
	std::vector<t_neigh>   m_neigh_faces;

	bool                   m_faces_valid; ///< True if the vector of faces is valid

	bool                   m_auto_create_face_rep; ///< If true, face representation is created automatically when needed


	// some variables, which are used while checking isomorphism
	// they are very often invalid and computed only for the "final"
	// graph

	std::vector<int>    m_degree_sequence; ///< Sorted degree sequence
	std::vector<int>    m_face_size_sequence; ///< Sorted sizes of faces sequence
	std::vector< std::pair<int,int> > m_edges_degrees_sequence; ///< Sorted edges, where members are degrees of endvertices, smaller first
	std::vector<std::vector<int> > m_vertices_of_degree; ///<  entry i  is a vector of vertices with degree i
	bool m_isomorph_struct_valid; ///< true if the previous three are valid


//--------------- Other utility functions ------------------

	/** Search for v in the list of neighbors at u.
	 *  Failure if not found!
	 */
	t_neigh_it find_v_in_listfor_u(int u, int v);

	/** Remove if u is contained in a bigon
	 */
	bool remove_bigons(int u);

	/** Create sequence for a new face. Fills part of m_neigh_faces
	 * and adds a new face to m_faces.
	 * \param v vertex where to start
	 * \param id the section in the clockwise order in
	 *        m_neigh_faces that should be filled [it must be -1]
	 */
	void traverse_new_face(int v, int id);

	/** Autocreation of the face representation if m_auto_create_face_rep
	 */
	void auto_create_face_representation()
	{
		if (m_auto_create_face_rep && !m_faces_valid) create_face_representation();
	}

	/** Permute vertices numbers. You may use indexes out of 0..m_vertices-1 and make
	 * many things invalid. So be sure you know what you are doing
	 */
	void permute_vertices(int *perm);

	/** Replace ..-v-u-.. by ...-w-u-... in face f.
	 * Call only if you know what you are doing.
	 */
	void replace_v_to_w_in_f(int f, int u, int v, int w);

	/**
	 * Create valid entries for m_degree_sequence, m_face_size_sequence, m_edges_degrees_sequence
	 * and makes m_isomorph_struct_valid = true
	 */
	void prepare_isomorphism_testing();

	/**
	 * Recursive function, which try to extend the g_permute[try_next] and if the permutation
	 * is full, then it verify that it is really an isomorphism.
	 * -1 is assumed to be on unused places
	 */
	bool isom_try_permutation(const Graph &g, int *g_permute, int *this_permute,  int try_next);

	/**
	 * Check if the permutation is actually an isomorphism
	 */
	bool isom_are_permutations_correct(const Graph &g, int *g_permute, int *this_permute);

	/** Function for decoding graph GFS code
	 */
	void funny_dfs(const std::string &code, int &position, int previous);


	void dfs_coding(int v, int previous_v, int *marks, int &max_mark, std::string &code) const;


public:

	template<class T>
	void print_neighbours(T &stream) const
	{
		for (int i = 0; i < m_vertices; i++)
		{
			stream << "v" <<  i << ": " << m_neighbours[i].size() << "   ";
			for (unsigned int j = 0; j < m_neighbours[i].size(); j++)
			{
				stream << m_neighbours[i][j] << " ";
			}
			stream << std::endl;
		}
	}

	template<class T>
	void print_faces(T &stream) const
	{
		assert(m_faces_valid);

		for (unsigned int i = 0; i < m_faces.size(); i++)
		{
			stream << "f" << i << ": " << m_faces[i].size() << "   ";
			for (unsigned int j = 0; j < m_faces[i].size(); j++)
			{
				stream << m_faces[i][j] << " ";
			}
			stream << std::endl;
		}
	}

	template<class T>
	void print_dot_format(T &stream) const
	{
		stream << " graph foo { " << std::endl;
		for (int i = 0; i < m_vertices; i++)
		{
			for (unsigned int j = 0; j < m_neighbours[i].size(); j++)
			{
				if ( m_neighbours[i][j] < i)
					stream << i << " -- " << m_neighbours[i][j] << "; ";
			}
			stream << std::endl;
		}
		stream << " } " << std::endl;
	}

};

/*

template<class T>
T& operator<<(T &stream, const graph &g)
{
	stream << " v: " << g.vertices << " f: " << g.faces.size() << endl;
	g.print_faces(stream);
	g.print_neighbours(stream);
	stream << endl;

	return stream;
}
*/

#endif /* GRAPH_H_ */


==> programs/lidicky/graph_coloring.cpp <==
/*
 * graph_coloring.cpp
 *
 *  Created on: Mar 23, 2010
 *      Author: bernard
 */

#include <assert.h>
#include <iostream>
#include <cstdlib>
#include <algorithm>
#include <set>
#include <list>
#include "graph.h"


using namespace std;

/// Simple check that neighbours have different colors
inline bool can_use_color(const Graph &g, vector<int> &precoloring, int v, int c)
{
	assert(v < g.m_vertices);

	for (int i = 0; i < g.deg(v); i++)
	{
		if (precoloring[g.neighbour(v,i)] == c) return false;
	}

	return true;
}


bool generate_precolourings_and_test_them(const Graph &g, const vector<int> & to_precolor, vector<int> &precoloring, int colors, int id_to_precolor, list<Graph> &subgraphs)
{
	// we return if no subgraphs remains
	// if (subgraphs.size() == 0) return true;
	
	if (id_to_precolor >= (int)to_precolor.size())
	{
		vector<int> tmp = precoloring;
		if (g.is_precoloring_extendable(tmp, colors)) return false;

		// Nonextendable precoloring found!
		// Test it it can be extended to every subgraph!
		list<Graph>::iterator h = subgraphs.begin();
		while ( h != subgraphs.end() )
		{
			tmp = precoloring; // take a fresh copy
			if (h->is_precoloring_extendable(tmp, colors))
			{
				h = subgraphs.erase(h);
			}
			else 
			{
				++h;
			}
		}

		// VOILA :) :)
		return (subgraphs.size() == 0);
	}

	// the vertex to color
	int v = to_precolor[id_to_precolor];

	// skip precolored vertices
	if (precoloring[v] != -1)
	{
		return generate_precolourings_and_test_them(g, to_precolor, precoloring, colors, id_to_precolor+1, subgraphs);
	}


	// try to color v
	for (int c = 0; c < colors; c++)
	{
		if (can_use_color(g, precoloring, v, c))
		{
			precoloring[v] = c;

			bool rv = generate_precolourings_and_test_them(g, to_precolor, precoloring, colors, id_to_precolor+1, subgraphs);
			if (rv)
			{
				return true;
			}

			precoloring[v] = -1;
		}
	}

	return false;
}



bool Graph::is_toprecolor_critical(std::vector<int> &to_precolor, int colors) const
{
	assert(to_precolor.size() > 0);

	if (m_vertices == (int)to_precolor.size()) return true;


	// search for vertices of "low" degree in the rest of the graph
	// if there is a low degree ( < colors ) vertex, then return false
	bool precolored[m_vertices];
	for (int i = 0; i < m_vertices; i++) precolored[i] = false;

	for (t_face_const_it it = to_precolor.begin(); it != to_precolor.end(); ++it)
	{
		precolored[*it] = true;
	}

	for (int v = 0; v < m_vertices; v++)
		if (!precolored[v] && deg(v) < colors) return false;


	// Get list of all subgraphs. For every edge not in f will
	// be a subgraph
	t_edges edges, inner_edges;
	get_edges(edges);
	pair<int, int> precolored_edge(precolored[0], precolored[0]);

	inner_edges.reserve(edges.size());

	// copy to inner_edges all edges but those with both endpoints in f
	for (t_edges_it e = edges.begin(); e != edges.end(); ++e)
	{
		if (!precolored[e->first] || !precolored[e->second])
		{
			inner_edges.push_back(*e);
		}
		else
		{
			precolored_edge = *e;
		}
	}

	// generate the graphs
	list<Graph> subgraphs;
	//subgraphs.reserve(inner_edges.size());

	for (t_edges_it e = inner_edges.begin(); e != inner_edges.end(); ++e)
	{
		subgraphs.push_back(*this);
		subgraphs.back().remove_edge(e->first, e->second);
	}

	assert(subgraphs.size() != 0);

	// Now comes the real stuff
	vector <int> precoloring; // contains some colors
	precoloring.resize(m_vertices, -1); // -1 means no color assigned yet

	precoloring[ precolored_edge.first  ] = 0; // fix coloring of two vertices to avoid
	precoloring[ precolored_edge.second ] = 1; // many symmetries

	return generate_precolourings_and_test_them(*this, to_precolor, precoloring, colors, 0, subgraphs);
}


bool Graph::is_face_precoloring_critical(int face, int colors) const
{
	assert(m_faces_valid);
	assert(face >= 0 && face < faces());
	assert(colors > 1);

	const t_face &f = m_faces[face];


	set<int> to_precolor_marks;
	// do some easy stuff - check if the face coveres every vertex
	// of the graph
	vector<int> to_precolor;
	for (t_face_const_it it = f.begin(); it != f.end(); ++it)
	{
		if (to_precolor_marks.count(*it) == 0)
		{
			to_precolor_marks.insert(*it);
			to_precolor.push_back(*it);
		}
	}

	return is_toprecolor_critical(to_precolor, colors);
}


bool Graph::is_faces_precoloring_critical(int face1, int face2, int colors) const
{
	assert(m_faces_valid);
	assert(face1 >= 0 && face1 < faces());
	assert(face2 >= 0 && face2 < faces());
	assert(colors > 1);

	const t_face &f = m_faces[face1];

	set<int> to_precolor_marks;
	vector<int> to_precolor;
	for (t_face_const_it it = f.begin(); it != f.end(); ++it)
	{
		if (to_precolor_marks.count(*it) == 0)
		{
			to_precolor_marks.insert(*it);
			to_precolor.push_back(*it);
		}
	}

	const t_face &f2 = m_faces[face2];

	for (t_face_const_it it = f2.begin(); it != f2.end(); ++it)
	{
		if (to_precolor_marks.count(*it) == 0)
		{
			to_precolor_marks.insert(*it);
			to_precolor.push_back(*it);
		}
	}

	return is_toprecolor_critical(to_precolor, colors);
}



bool try_extend_precoloring(const Graph &g, vector<int> &precoloring, int vertex, int colors)
{
	if (vertex >= g.m_vertices)
	{
		return true; // yea - everything is colored!
	}

	// skip precolored vertices
	if (precoloring[vertex] != -1)
	{
		return try_extend_precoloring(g, precoloring, vertex+1, colors);
	}

	// try to color v
	for (int c = 0; c < colors; c++)
	{
		// the following function might be enhanced
		if (can_use_color(g, precoloring, vertex, c))
		{
			precoloring[vertex] = c;

			bool rv = try_extend_precoloring(g, precoloring, vertex+1, colors);
			if (rv)
			{
				return true;
			}

			precoloring[vertex] = -1;
		}
	}

	return false;
}

bool Graph::is_precoloring_extendable(vector<int> &precoloring, int colors) const
{
	assert((int)precoloring.size() == m_vertices);

	return try_extend_precoloring(*this, precoloring, 0, colors);
}


==> programs/lidicky/graph_operations.cpp <==
/*
 * graph_operations.cpp
 *
 * Contains some functions, which operates on Graphs. They usually perform some
 * strange gluing or something like that.
 *
 *  Created on: Mar 10, 2010
 *      Author: bernard
 */

#include "graph.h"
#include <iostream>
#include <cstring>

using namespace std;

bool glue_1(Graph &res, const Graph &g, int face_g, int st_g, const Graph &h, int face_h, int st_h, int p)
{
	assert(g.m_faces_valid);
	assert(h.m_faces_valid);
	assert(st_g < g.face_size(face_g));
	assert(st_h < h.face_size(face_h));
	assert(p <= g.face_size(face_g));
	assert(p <= h.face_size(face_h));
	assert(p > 0 && st_g >= 0 && st_h >= 0);

	assert(p <= 4); // this is for our purposes only!!!

	Graph tmp = h;
	res = g;

	// permuting vertex ID's in h, so they match ID in g where needed.
	int perm_t[h.m_vertices];
	memset(perm_t, -1, h.m_vertices*sizeof(int));

	// map the vertices which will be shared
	for (int i = 0; i <= p; i++)
	{
		perm_t[h.face_member(face_h, st_h-i)] = g.face_member(face_g, st_g+i);
	}

	// map other vertices
	int vid = g.m_vertices;
	for (int i = 0; i < tmp.m_vertices; i++)
	{
		if (perm_t[i] == -1) perm_t[i] = vid++;
//		cout << i << " -> " <<  perm_t[i] << endl;
	}

	assert(vid == g.m_vertices + h.m_vertices - p - 1);

	tmp.permute_vertices(perm_t);

	// new face which is the result of gluing
	t_face f;
	for (int i = 0; i < g.face_size(face_g)-p+1; i++)
		f.push_back( g.face_member(face_g, st_g+p+i) );
	// the last one was st_g = st_h

	for (int i = 0; i < tmp.face_size(face_h)-p-1; i++)
		f.push_back( tmp.face_member(face_h, st_h+1+i) );

	// replace face_g by the new face
	res.m_faces[face_g] = f;

	// add other faces (except face_h) from tmp
	for (int i = 0; i < tmp.faces(); i++)
	{
		if (i != face_h) res.m_faces.push_back(tmp.m_faces[i]);
	}

	if (res.faces_form_multigraph())
	{
		//cout << "MULTIGRAPH!!!" << endl;
		return false;
	}

	// restore vertex representation
	res.m_vertices = g.m_vertices + h.m_vertices - (p+1);
	res.create_vertex_representation();

	return true;
}


/**
 * Does the following opperation:
 *
 *          c                            c
 *          |                           / \
 * -----w-x-v-y-z----    -->  ---w--x--v   1--y--z----
 *                                \ f1 | f2| f3 /
 *          f                   f  2---3-?-4---5
 *
 * ?... a vertex 6, if it happens that extra_vertex == true;
 * Of course g is required to have a face representation and res will also have a face
 * repesentation. Position how the face f changes is in the picture.
 */
void glue_3_old(Graph &res, const Graph &g, int f, int id_in_f, int c, bool extra_vertex)
{
	assert(g.face_size(f) >= 5);
	assert(g.deg(g.face_member(f,id_in_f)) >= 3);

	int v = g.face_member(f,id_in_f);
	int y = g.face_member(f,id_in_f+1);
	int x = g.face_member(f,id_in_f-1);
	int z = g.face_member(f,id_in_f+2);
	int w = g.face_member(f,id_in_f-2);

	res = g;

	int v1 = res.split_vertex(v,y,x,c);
	int v2 = res.m_vertices++;
	int v3 = res.m_vertices++;
	int v4 = res.m_vertices++;
	int v5 = res.m_vertices++;
	int v6 = -1;
	if (extra_vertex) v6 = res.m_vertices++;

	res.m_neighbours.resize(res.m_vertices);
	// we only fix faces of res and then let the vertices count automatically

	// fixing f
	t_face new_f;
	new_f.push_back(v2);
	new_f.push_back(v3);
	if (extra_vertex) new_f.push_back(v6);
	new_f.push_back(v4);
	new_f.push_back(v5);

	 // find id of z in f
	int id = id_in_f+2; // start wit id of z
	while ((g.face_member(f,id) != x) && (g.face_member(f,id-1) != w))
	{
		assert(id < 2*g.face_size(f));

		new_f.push_back(g.face_member(f,id));
		id++;
	}

	res.m_faces[f] = new_f;

	// create new faces f1,f2 and f3
	t_face f1 ;// = {w,x,v,v3,v2};
	f1.push_back(w);
	f1.push_back(x);
	f1.push_back(v);
	f1.push_back(v3);
	f1.push_back(v2);

	t_face f2 ;// = {v3,v,c,v1,v4,?v6?};
	f2.push_back(v3);
	f2.push_back(v);
	f2.push_back(c);
	f2.push_back(v1);
	f2.push_back(v4);
	if (extra_vertex) f2.push_back(v6);

	t_face f3 ;// = {v1,y,z,v1,v4};
	f3.push_back(v1);
	f3.push_back(y);
	f3.push_back(z);
	f3.push_back(v5);
	f3.push_back(v4);

	res.m_faces.push_back(f1);
	res.m_faces.push_back(f2);
	res.m_faces.push_back(f3);

	res.create_vertex_representation();
}



/**
 * Does the following opperation:
 *
 *        c q n                        c   n
 *         \ /                         | q |
 * -----w-x-v-y-z----    -->  ---w--x--v   1--y--z----
 *                                \ f1 |   | f3 /
 *          f                   f  2---3-?-4---5
 *
 * ?... a vertex 6, if it happens that extra_vertex == true;
 * Of course g is required to have a face representation and res will also have a face
 * repesentation. Position how the face f changes is in the picture.
 */
void glue_3(Graph &res, const Graph &g, int f, int id_in_f, int c, bool extra_vertex)
{
//    cout << endl;
//    cout << "Gluing G: f=" << f  << " id_in_f=" << id_in_f << " c=" << c << endl;
//    g.print_faces(cout);
//    g.print_neighbours(cout);
//    cout << endl;
    
	assert(g.face_size(f) >= 5);
	assert(g.deg(g.face_member(f,id_in_f)) >= 3);
    
	int v = g.face_member(f,id_in_f);
	int y = g.face_member(f,id_in_f+1);
	int x = g.face_member(f,id_in_f-1);
	int z = g.face_member(f,id_in_f+2);
	int w = g.face_member(f,id_in_f-2);
    
	res = g;
    
//	int v1 = res.split_vertex(v,y,x,c);
    int v1 = res.m_vertices++;
	int v2 = res.m_vertices++;
	int v3 = res.m_vertices++;
	int v4 = res.m_vertices++;
	int v5 = res.m_vertices++;
	int v6 = -1;
	if (extra_vertex) v6 = res.m_vertices++;
    
	res.m_neighbours.resize(res.m_vertices);
    
	// we only fix faces of res and then let the vertices count automatically
    
    // Faces originaly adjacent with v and now should have v1 insetad
	int id_x = -1, id_y = -1, id_c = -1;
	for (int id = 0; id < res.deg(v); ++id)
	{
		if (res.m_neighbours[v][id] == x) id_x = id;
		if (res.m_neighbours[v][id] == y) id_y = id;
		if (res.m_neighbours[v][id] == c) id_c = id;
	}

    int q = res.m_neigh_faces[v][id_c]; // The face q
    
    // fix faces other than q and f by v -> v1 where necessary
    for (int id = (id_c+1)%g.deg(v); id != id_x; id = (id+1)%res.deg(v))
    {
        res.replace_v_to_w_in_f(res.m_neigh_faces[v][id], res.m_neighbours[v][id], v, v1);
    }

    
	// fixing f
	t_face new_f;
	new_f.push_back(v2);
	new_f.push_back(v3);
	if (extra_vertex) new_f.push_back(v6);
	new_f.push_back(v4);
	new_f.push_back(v5);
    
    // find id of z in f
	int id = id_in_f+2; // start wit id of z
	while ((g.face_member(f,id) != x) && (g.face_member(f,id-1) != w))
	{
		assert(id < 2*g.face_size(f));
        
		new_f.push_back(g.face_member(f,id));
		id++;
	}
	res.m_faces[f] = new_f;
    
    // fixing q
	t_face new_q;
	new_q.push_back(v1);
	new_q.push_back(v4);
	if (extra_vertex) new_q.push_back(v6);
	new_q.push_back(v3);
	new_q.push_back(v);
    
    // find id of v in q
	int id_v_in_q = 0; // start 0 - no idea where it is
	while ((g.face_member(q,id_v_in_q) != v) && (g.face_member(q,id_v_in_q+1) != c))
	{
        id_v_in_q++;
		assert(id_v_in_q < 2*g.face_size(q));
 	}
    
    id = id_v_in_q + 1;
    while ((g.face_member(q,id) != v) && (g.face_member(q,id+1) != c))
	{
        assert(id < 4*g.face_size(q));
		new_q.push_back(g.face_member(q,id));
        id++;
	}
	res.m_faces[q] = new_q;
    
    
    
	// create new faces f1,f2 and f3
	t_face f1 ;// = {w,x,v,v3,v2};
	f1.push_back(w);
	f1.push_back(x);
	f1.push_back(v);
	f1.push_back(v3);
	f1.push_back(v2);
    
/*	t_face f2 ;// = {v3,v,c,v1,v4,?v6?};
	f2.push_back(v3);
	f2.push_back(v);
	f2.push_back(c);
	f2.push_back(v1);
	f2.push_back(v4);
	if (extra_vertex) f2.push_back(v6);
  */
    
	t_face f3 ;// = {v1,y,z,v1,v4};
	f3.push_back(v1);
	f3.push_back(y);
	f3.push_back(z);
	f3.push_back(v5);
	f3.push_back(v4);
    
	res.m_faces.push_back(f1);
//	res.m_faces.push_back(f2);
	res.m_faces.push_back(f3);
    
//    res.print_faces(cout);
    
    res.m_isomorph_struct_valid = false;
	res.create_vertex_representation();
}


/**
 * Does the following opperation:
 *
 * -----w-x-v-y-z----    -->  ---w--x--v--y--z----
 *                                \ f1 | f2 /
 *          f                   f  1---2---3
 *
 * Of course g is required to have a face representation and res will also have a face
 * repesentation. Position how the face f changes is in the picture.
 * id_in_f is id of v in f
 * f1 and f2 are newly created faces added to the list of faces, f2 as the last one
 */
void glue_4(Graph &res, const Graph &g, int f, int id_in_f)
{
	assert(g.face_size(f) >= 5);

	int v = g.face_member(f,id_in_f);
	int y = g.face_member(f,id_in_f+1);
	int x = g.face_member(f,id_in_f-1);
	int z = g.face_member(f,id_in_f+2);
	int w = g.face_member(f,id_in_f-2);

	res = g;

	int v1 = res.m_vertices++;
	int v2 = res.m_vertices++;
	int v3 = res.m_vertices++;

	res.m_neighbours.resize(res.m_vertices);
	// we only fix faces of res and then let the vertices count automatically

	// fixing f
	t_face new_f;
	new_f.push_back(v1);
	new_f.push_back(v2);
	new_f.push_back(v3);

	 // find id of z in f
	int id = id_in_f+2; // start wit id of z
	while ((g.face_member(f,id) != x) && (g.face_member(f,id-1) != w))
	{
		assert(id < 2*g.face_size(f));

		new_f.push_back(g.face_member(f,id));
		id++;
	}

	res.m_faces[f] = new_f;

	// create new faces f1 and f2
	t_face f1 ;// = {w,x,v,v2,v1};
	f1.push_back(w);
	f1.push_back(x);
	f1.push_back(v);
	f1.push_back(v2);
	f1.push_back(v1);

	t_face f2 ;// = {v,y,z,v3,v2};
	f2.push_back(v);
	f2.push_back(y);
	f2.push_back(z);
	f2.push_back(v3);
	f2.push_back(v2);

	res.m_faces.push_back(f1);
	res.m_faces.push_back(f2);

	assert(!res.faces_form_multigraph());

	res.create_vertex_representation();
}


/**
 * Takes the face f_id and glue id_from_1 to id_from_2.....
 *
 *                y--1--a--b
 *               /          \                     x--y        b--c
 *              x            c                    |    \    /    |
 *              |     f      |    -- length=1 ->  | f   1--a  f2 |
 *              w            d                    |    /    \    |
 *               \          /                     w--j        e--d
 *                j--2--h--e
 *
 *  1 .. corresponds to id_from_1
 *  2 .. corresponds to id_from 2
 *  One of the new faces keeps the id of f and the other one is the last one
 *  in the new list of faces in the result.
 *  Vertices may be renumbered (and will be) renumbered.
 *  \param id_from_1 Starts gluing from id_from_1 in clockwise order
 *  \param id_from_2 Starts gluing from id_from_2 in counterclockwise order
 *  \param lenfth length of path for gluing
 *  \return As the gluing may introduce parallel edges, the function return false in case
 *          a multigraph was obtained an in that case res in not a valid graph.
 */
bool glue_face_to_itself(Graph &res, const Graph &g, int f, int id_from_1, int id_from_2, int length)
{
	assert(length >= 0);
	assert(2*length + 6 <= g.face_size(f)); // f and f2 must be at least triangles

	// permutation for vertices of g
	int perm[g.m_vertices];
	for (int i = 0; i < g.m_vertices; i++) perm[i] = -1;

	// identify the glued vertices
	for (int i = 0; i <= length; i++)
	{
		int u = g.face_member(f,id_from_1+i); // clockwise
		int v = g.face_member(f,id_from_2-i); // anti-clockwise

		assert(perm[v] == -1 && perm[u] == -1);
		perm[u] = i;
		perm[v] = i;
	}

	res.m_vertices = length+1;

	// fill the rest of the permutation
	for (int v = 0; v < g.vertices(); v++)
	{
		if (perm[v] == -1) perm[v] = res.m_vertices++;
	}

	// new face f
	t_face f_new ;// = [2,...,1) [one is not in the face as it is identified with 2]
	for (int id = id_from_2; g.face_member(f,id) != g.face_member(f,id_from_1); id++ )
	{
		f_new.push_back( perm[g.face_member(f,id)] );
	}

	t_face f2_new ;// = [1+length,,...,2-length)
	for (int id = id_from_1+length; g.face_member(f,id) != g.face_member(f,id_from_2-length); id++ )
	{
		f2_new.push_back( perm[g.face_member(f,id)] );
	}

	// perform the permutation on faces of g and add
	// them to res
	for (int f_id = 0; f_id < g.faces(); f_id++)
	{
		if (f_id == f)
		{
			res.m_faces.push_back(f_new);
			continue;
		}

		t_face permuted_face;
		permuted_face.reserve(g.face_size(f_id));
		for (t_face_const_it it = g.m_faces[f_id].begin(); it != g.m_faces[f_id].end(); ++it)
		{
			permuted_face.push_back(perm[*it]);
		}
		res.m_faces.push_back(permuted_face);
	}

	res.m_faces.push_back(f2_new);
	res.m_faces_valid = true;


	if (res.faces_form_multigraph()) return false;

//	cout << "--" << endl;
//	g.print_faces(cout);
//	res.print_faces(cout);

	res.create_vertex_representation();


	return true;
}


/** Try to find a cycle that is not facial
 *
 */
bool build_cycle(const Graph &g, const vector<int *> &short_faces, vector<int> &cycle, bool* in_cycle, int v, int length)
{
	if ((int)cycle.size()+1 == length)
	{
		// verify that we really have a cycle
		if (!g.are_adjacent(v, cycle.front())) return false;

		bool is_face = false;
		for (int sf = 0; !is_face && sf < (int)short_faces.size(); ++sf)
		{
			if (short_faces[sf][v] == 0) continue;

			is_face = true;
			for (int i = 0; i < (int)cycle.size(); i++)
			{
				if (short_faces[sf][cycle[i]] == 0)
				{
					is_face = false;
					break;
				}
			}
		}

		if (!is_face) cycle.push_back(v);

		return !is_face;
	}


	cycle.push_back(v);
	in_cycle[v] = true;

	for (int id_u = 0; id_u < g.deg(v); id_u++)
	{
		int u = g.neighbour(v, id_u);
		if (in_cycle[u]) continue;  // do not go to already visited vertices

		if (build_cycle(g, short_faces, cycle, in_cycle, u, length)) return true;
	}
	in_cycle[v] = false;
	cycle.pop_back();

	return false;
}


bool contains_nonfacial_cycles(const Graph &g, int length)
{
	assert (length > 2);
	if (length > g.vertices()) return false;

	// Prepare characretistic vectors for faces
	vector<int *> short_faces;

	for (int f = 0; f < (int)g.faces(); f++)
	{
		if (g.face_size(f) == length)
		{
			int *char_vect = new int[g.vertices()];
			memset(char_vect, 0, sizeof(int)*g.vertices());

			for (int v = 0; v < (int)g.face_size(f); v++)
				char_vect[g.face_member(f,v)] = 1;

			short_faces.push_back(char_vect);
		}
	}


	int short_found = false;

	vector<int> cycle;

	bool in_cycle[g.vertices()];
	for (int i = 0; i < g.vertices(); i++) in_cycle[i] = false;

	for (int v = 0; v < g.vertices(); v++)
	{
		if (build_cycle(g, short_faces, cycle, in_cycle, v, length))
		{
			short_found = true;
			break;
		}
	}

/*
	if (short_found)
	{
		cout << endl;
		cout << "Found cycle of lenght " << length << endl;
		cout << "same length faces " << short_faces.size() << endl;
//		for (int i = 0; i < g.vertices(); i++) cout << short_faces[0][i] << " ";
		cout << endl;
		g.print_faces(cout);
		g.print_neighbours(cout);
		cout << "cycle ";
		for (int i = 0; i < cycle.size(); i++) cout << cycle[i] << " ";
		cout << endl;
	}
*/


	// delete the characteristic vectors
	while (short_faces.size() > 0)
	{
		delete [] short_faces.back();
		short_faces.pop_back();
	}

	return short_found;
}


void make_graph_Z1(Graph &g)
{
	g.m_vertices = 6;
	g.m_faces.resize(3);
	
	int f0_array[] = {0,1,2,3};
	int f1_array[] = {1,0,3,2,5,4};
	int f2_array[] = {2,1,4,5};
	t_face  f0 (f0_array, f0_array + sizeof(f0_array) / sizeof(int) );
	t_face  f1 (f1_array, f1_array + sizeof(f1_array) / sizeof(int) );
	t_face  f2 (f2_array, f2_array + sizeof(f2_array) / sizeof(int) );

	g.m_faces[0] = f0;	
	g.m_faces[1] = f1;	
	g.m_faces[2] = f2;	
		
	g.m_faces_valid = true;
	
	g.create_vertex_representation();
}


void make_graph_Z4(Graph &g)
{
	g.m_vertices = 5;
	g.m_faces.resize(3);
	
	int f0_array[] = {0,1,2,3};
	int f1_array[] = {1,0,3,2,4};
	int f2_array[] = {2,1,4};
	t_face  f0 (f0_array, f0_array + sizeof(f0_array) / sizeof(int) );
	t_face  f1 (f1_array, f1_array + sizeof(f1_array) / sizeof(int) );
	t_face  f2 (f2_array, f2_array + sizeof(f2_array) / sizeof(int) );

	g.m_faces[0] = f0;	
	g.m_faces[1] = f1;	
	g.m_faces[2] = f2;	
		
	g.m_faces_valid = true;
	
	g.create_vertex_representation();	
}



==> programs/lidicky/graph_operations.h <==
/*
 * graph_operations.h
 *
 *  Created on: Mar 10, 2010
 *      Author: bernard
 */

#ifndef GRAPH_OPERATIONS_H_
#define GRAPH_OPERATIONS_H_

class Graph;

// Operation 1
//   Glue together graphs g and h, resulting graph is res.
//    face_g ... index of a face in G
//      st_g ... index of a vertex from which the gluing should start in g
//    face_h ... index of a face in H
//      st_h ... same for h
//         p ... length of a path which is checked (in edges)
//
// st_h is mapped to st_g
//
// The gluing should be such that face_g is traversed clockwise and face face_h is traversed
// counterclockwise (imagine two spheres and gluing the faces from two spheres into one )
//
// The gluing may fail - creates a multigraph. If it happens, then res must not be used as it is invalid.
//
bool glue_1(Graph &res, const Graph &g, int face_g, int st_g, const Graph &h, int face_h, int st_h, int p);


/**
 * Does the following opperation:
 *
 *          c                            c
 *          |                           / \
 * -----w-x-v-y-z----    -->  ---w--x--v   1--y--z----
 *                                \ f1 | f2| f3 /
 *          f                   f  2---3-?-4---5
 *
 * ?... a vertex 6, if it happens that extra_vertex == true;
 * Of course g is required to have a face representation and res will also have a face
 * repesentation. Position how the face f changes is in the picture.
 * id_in_f is id of v in f
 * f1,f2 and f3 are newly created faces added to the list of faces, f3 as the last one
 */
void glue_3(Graph &res, const Graph &g, int f, int id_in_f, int c, bool extra_vertex);


/**
 * Does the following opperation:
 *
 * -----w-x-v-y-z----    -->  ---w--x--v--y--z----
 *                                \ f1 | f2 /
 *          f                   f  1---2---3
 *
 * Of course g is required to have a face representation and res will also have a face
 * repesentation. Position how the face f changes is in the picture.
 * id_in_f is id of v in f
 * f1 and f2 are newly created faces added to the list of faces, f2 as the last one
 */
void glue_4(Graph &res, const Graph &g, int f, int id_in_f);



/**
 * Takes the face f_id and glue id_from_1 to id_from_2.....
 *
 *                y--1--a--b
 *               /          \                     x--y        b--c
 *              x            c                    |    \    /    |
 *              |     f      |    -- length=1 ->  | f   1--a  f2 |
 *              w            d                    |    /    \    |
 *               \          /                     w--j        e--d
 *                j--2--h--e
 *
 *  1 .. corresponds to id_from_1
 *  2 .. corresponds to id_from 2
 *  One of the new faces keeps the id of f and the other one is the last one
 *  in the new list of faces in the result.
 *  Vertices may be renumbered (and will be) renumbered.
 *  \param id_from_1 Starts gluing from id_from_1 in clockwise order
 *  \param id_from_2 Starts gluing from id_from_2 in counterclockwise order
 *  \param lenfth length of path for gluing
 *  \return As the gluing may introduce parallel edges, the function return false in case
 *          a multigraph was obtained an in that case res in not a valid graph.
 */
bool glue_face_to_itself(Graph &res, const Graph &g, int f, int id_from_1, int id_from_2, int length);

/**
 * Create the graph Z1 from Figure 1. 
 * It will have three faces where the first one and the last one are 4-faces 
 */
void make_graph_Z1(Graph &g);


/**
 * Create the graph Z4 from Figure 2. 
 * It will have three faces where the first one and the last one are 4-faces 
 */
void make_graph_Z4(Graph &g);


bool contains_nonfacial_cycles(const Graph &g, int length);


#endif /* GRAPH_OPERATINS_H_ */


==> programs/lidicky/main.cpp <==
//
// This is program for generating C-critical graphs, where C has size at most 16
// The it perform gluing of the outer face to find graphs with two precolored faces
// of length at most 4.
// To compile the program, please use the enclosed Makefile
//
//
//
//


#include <iostream>
#include <fstream>
#include <vector>
#include <queue>
#include <assert.h>
#include <cstring>

//#define PRINT_TRY_ERROR 1

#include "graph.h"
#include "graph_operations.h"

using namespace std;


vector< vector<Graph> > critical_graphs;
vector< vector<Graph> > critical_graphs_with_flips;
vector< vector<Graph> > two_faces_critical;

vector<Graph> two_faces_critical_with_flips;
vector<Graph> critical_34_chain;


typedef vector<Graph>::iterator t_Graph_it;


//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////


void test_critical(Graph &g, int outer_face, int length, bool announce_new = true);

void init_critical_graphs()
{
	critical_graphs.clear();
	critical_graphs.resize(17);

	critical_graphs_with_flips.clear();
	critical_graphs_with_flips.resize(17);

	// write cycles here
	for (int l = 5; l < 17; l++)
	{
		Graph g;
		g.create_cycle(l);
		critical_graphs[l].push_back(g);
		critical_graphs_with_flips[l].push_back(g);
	}

/*
// Stuff all Zdenek graphs
	ifstream zdenek("fst.txt");

	while (zdenek.good())
	{
		string graph_code;
		zdenek >> graph_code;
		if (zdenek.fail()) break;

		Graph g(graph_code);
		if (!g.is_face_precoloring_critical(0,3))
		{
			cout << "Zdenek has a noncritical graph: " << graph_code << endl;
			g.print_faces(cout);
			g.print_neighbours(cout);
			cout << endl;
			assert(false);
		}
		test_critical(g, 0, g.face_size(0), false);
	}
*/

}

void test_critical(Graph &g, int outer_face, int length, bool announce_new)
{
	assert(length ==  g.face_size(outer_face));

	if (g.is_face_precoloring_critical(outer_face, 3))
	{
		Graph g_flip(g);
		g_flip.flip();

		bool is_flip_isom = g.is_isomorphic(g_flip);

		for (t_Graph_it h = critical_graphs[length].begin(); h != critical_graphs[length].end(); ++h)
		{
			if (g.is_isomorphic(*h)) return;
			if (!is_flip_isom && g_flip.is_isomorphic(*h))
			{
				//cout << "FLIP ISOMORPHIC!!!" << endl;
				//assert(false);
				return;
			}
		}
		critical_graphs[length].push_back(g);
/*
		if (announce_new)
		{
			cout << "new critical: " << length << " " << critical_graphs[length].size() << endl;
			g.print_faces(cout);
			g.print_neighbours(cout);
			cout << endl;
		}
		*/
		for (int i = 8; i < (int)critical_graphs.size(); i++)
		{
			cerr << "Length " << i << ": " << critical_graphs[i].size() << endl;
		}

		critical_graphs_with_flips[length].push_back(g);
		cout << g.get_dfs_code(0) << endl;
		if (!is_flip_isom)
		{
			critical_graphs_with_flips[length].push_back(g_flip);
			cout << g_flip.get_dfs_code(0) << endl;
		}

	}
}


void glue_smaller_to_faces(/*const*/ Graph &g, int max_face_id, int curr_face, int length)
{
	if (max_face_id < curr_face)
	{
		test_critical(g, 0, length);
		return;
	}

	int l = g.face_size(curr_face);
	if (l < 8)
	{
		glue_smaller_to_faces(g, max_face_id, curr_face+1, length);
		return;
	}

	assert(l <= length);

	for (t_Graph_it to_glue = critical_graphs_with_flips[l].begin();
	     to_glue != critical_graphs_with_flips[l].end(); ++to_glue)
	{
		for (int shift = 0; shift < l; shift++)
		{
			Graph tmp = g;
			if (tmp.glue_g_in_face(curr_face, *to_glue, 0, shift))
			{ // the gluing  glue_g_in_face  may fail
				glue_smaller_to_faces(tmp, max_face_id, curr_face+1, length);
			}
		}
	}

	// try also to glue nothing
	glue_smaller_to_faces(g, max_face_id, curr_face+1, length);
}


void generate_critical(int length)
{
	Graph res; // temporary graph for results of different gluing

	cerr << "length " << length << " glue_1" << endl;

	// glue 1 operation (paste two graph together)
	for (int l1 = 5; l1 < length; l1++)
	{
		for (int p = 1; p <= 4; p++)
		{
			int l2 = length - l1 + 2*p;
			if (l2 <= 4 || l2 >= length) continue;

			for (int g = 0; g < (int)critical_graphs[l1].size(); g++)
			{
				for (int h = 0; h < (int)critical_graphs_with_flips[l2].size(); h++)
				{
//					Graph h_flip = critical_graphs[l2][h];
//					h_flip.flip();

					for (int st_g = 0; st_g < l1; st_g++)
					{

						for (int st_h = 0; st_h < l2; st_h++)
						{
//							cout << "Gluing " << l1 << " " << l2 << " " << p << endl;
//							critical_graphs[l1][g].print_faces(cout);
//							critical_graphs[l2][h].print_faces(cout);
//							cout << "st_g: " << st_g << " st_h: " << st_h << " p: " << p << endl;

							if (glue_1(res, critical_graphs[l1][g], 0, st_g, critical_graphs_with_flips[l2][h], 0, st_h, p))
							{
								//	cout << "g1: " << res.face_size(0) << endl;
								//	cout << l1 << " " << l2 << " " << p << endl;
							test_critical(res, 0, length);
							}

//							if (glue_1(res, critical_graphs[l1][g], 0, st_g, h_flip, 0, st_h, p))
//							{
								//	cout << "g1: " << res.face_size(0) << endl;
								//	cout << l1 << " " << l2 << " " << p << endl;
//							test_critical(res, 0, length);
//							}
						}
					}
				}
			}
		}
	}

	// glue 2 - subdivide one edge of the outer face
	// no need to subdivide the cycle so g >= 1
	cerr << "length " << length << " glue_2" << endl;

	for (t_Graph_it g = critical_graphs[length-1].begin()+1; g != critical_graphs[length-1].end(); ++g)
	{
		for (int edge = 0; edge < length-1; edge++)
		{
			res = *g;
			res.subdivide_edge(res.face_member(0,edge), res.face_member(0,edge+1));
			test_critical(res, 0, length);
		}
	}

	// glue 3 - without extra vertex
	// no need to subdivide the cycle so g >= 1
	cerr << "length " << length << " glue_3a" << endl;

	for (t_Graph_it g = critical_graphs[length-1].begin()+1; g != critical_graphs[length-1].end(); ++g)
	{
		for (int id_v = 0; id_v < length-1; id_v++)
		{
			if (g->deg(g->face_member(0,id_v)) > 2)
			{
				int v = g->face_member(0,id_v);
				int x = g->face_member(0,id_v+1);
				//int y = g->face_member(0,id_v-1);
				for (int i = 0; i < g->deg(v); i++)
				{
					int c = g->neighbour(v, i);
				//	if (c != x && c != y)
                    if (c != x)
					{
						glue_3(res, *g, 0, id_v, c, false);
						test_critical(res, 0, length);
					}
				}
			}
		}
	}

	//Glue 3 with extra vertex
	cerr << "length " << length << " glue_3b" << endl;

	for (t_Graph_it g = critical_graphs[length-2].begin()+1; g != critical_graphs[length-2].end(); ++g)
	{
		for (int id_v = 0; id_v < length-1; id_v++)
		{
			if (g->deg(g->face_member(0,id_v)) > 2)
			{
				int v = g->face_member(0,id_v);
				int x = g->face_member(0,id_v+1);
				//int y = g->face_member(0,id_v-1);
				for (int i = 0; i < g->deg(v); i++)
				{
					int c = g->neighbour(v, i);
					//if (c != x && c != y)
                    if (c != x)
					{
						glue_3(res, *g, 0, id_v, c, true);
						test_critical(res, 0, length);
					}
				}
			}
		}
	}

	// glue_4(Graph &res, const Graph &g, int f, int id_in_f);
	cerr << "length " << length << " glue_4" << endl;
	int max_id = critical_graphs[length].size();
	for (int g_id = 0; g_id < max_id; ++g_id)
	{
		Graph &g = critical_graphs[length][g_id];

		for (int id_v = 0; id_v < length; id_v++)
		{
			glue_4(res, g, 0, id_v);

			// Putting some stuff into faces
			glue_smaller_to_faces(res, g.faces()-1, 1, length);
			test_critical(res, 0, length);
		}
	}

}

//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////




void load_critical_graphs_with_flips()
{
	critical_graphs_with_flips.clear();
	critical_graphs_with_flips.resize(17);
	two_faces_critical.resize(17);


	// write cycles here
	for (int l = 6; l < 17; l++)
	{
		Graph g;
		g.create_cycle(l);
		critical_graphs_with_flips[l].push_back(g);
	}


	ifstream crit("krit_bernard.txt");

	while (crit.good())
	{
		string graph_code;
		crit >> graph_code;
		if (crit.fail()) break;

		Graph g(graph_code);
	/*	if (!g.is_face_precoloring_critical(0,3))
		{
			cout << "A noncritical  graph: " << graph_code << endl;
			g.print_faces(cout);
			g.print_neighbours(cout);
			cout << endl;
			assert(false);
		}
*/
		assert(g.face_size(0) >= 8 && g.face_size(0) <= 16);

		critical_graphs_with_flips[g.face_size(0)].push_back(g);

		for (int i = 8; i < (int)critical_graphs_with_flips.size(); i++)
		{
//			cerr << "Length " << i << ": " << critical_graphs_with_flips[i].size() << endl;
		}


	}

	for (int i = 8; i < (int)critical_graphs_with_flips.size(); i++)
	{
		cerr << "Length " << i << ": " << critical_graphs_with_flips[i].size() << endl;
	}
}


void try_selfgluing()
{
	int found = 0;

	for (int sz = 6; sz < 17; sz++)
//	for (int sz = 16; sz < 17; sz++)
	{
		for(t_Graph_it it = critical_graphs_with_flips[sz].begin(); it != critical_graphs_with_flips[sz].end(); ++it)
		{
			Graph &g = *it;

//			cout << "Testing graph: " << endl;
//			g.print_faces(cout);



			for (int id_from_1 = 0; id_from_1 < g.face_size(0); id_from_1++)
			{
				for (int fsz = 3; fsz <= 4; fsz++) // face size of the result is 3 or 4
				{
					int id_from_2 = id_from_1 - fsz;
					for (int length = 0; length <= 4; length++)
					{
						
						// THIS IS JUST TO SPEED UP IN THE NEXT PART!!!!
							if (two_faces_critical[0].size() == 20) break;
						
						// compute if the other "inner" face has also length 3 or 4. If not,
						// skip this configuration
						int second_face_size = g.face_size(0) - fsz - 2*length;
						if (second_face_size > 4 || second_face_size < 3) continue;

						Graph res;
						if (glue_face_to_itself(res, g, 0, id_from_1, id_from_2, length))
						{
							if (contains_nonfacial_cycles(res, 3))   continue;
							if (contains_nonfacial_cycles(res, 4))   continue;
							if (!res.is_faces_precoloring_critical(0, res.faces()-1, 3)) continue;

							// isomorphism test
							bool isomorph = false;
							for (int i = 0; i < (int)two_faces_critical[sz].size(); i++)
							{
								if (res.is_isomorphic(two_faces_critical[sz][i]))
								{
									isomorph = true;
									break;
								}
							}
							if (isomorph) continue;

							// done
							two_faces_critical[sz].push_back(res);

							//res.print_faces(cout);
							//res.print_neighbours(cout);
							cout << ++found << endl;
							for (int i = 6; i < (int)two_faces_critical.size(); i++)
							{
								cerr << "Length " << i << ": " << two_faces_critical[i].size() << endl;
							}

							Graph res_flip = res;
							res_flip.flip();

							// Totallos
							for (int i = 0; i < (int)two_faces_critical[0].size(); i++)
							{
								if (res.is_isomorphic(two_faces_critical[0][i]))
								{
									isomorph = true;
									break;
								}

								if (res_flip.is_isomorphic(two_faces_critical[0][i]))
								{
									isomorph = true;
									break;
								}
							}
							if (!isomorph) two_faces_critical[0].push_back(res);

							cerr << "Totallos: " << two_faces_critical[0].size() << endl;

						}
					}
				}

			}

		}
	}
	
	// Adding of two extra graphs Z_1 (Figure 1) and Z_4 (Figure 2)
	Graph tmp;
	make_graph_Z1(tmp);
	two_faces_critical[0].push_back(tmp);
	make_graph_Z4(tmp);
	two_faces_critical[0].push_back(tmp);

	cerr << "Totallos: " << two_faces_critical[0].size() << endl;	
}

//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////////////

int g_glue_counter = 0;
int g_glue_crit_counter = 0;

bool glue_another_3_4_graph(const Graph &g, int chain_add)
{
	assert(g.face_size(0) < 5);
	assert(g.face_size(g.faces()-1) < 5);

	if (!g.is_faces_precoloring_critical(0, g.faces()-1, 3)) return false;


	if (chain_add == 0)
	{
		g_glue_counter++;

//		if (g.is_faces_precoloring_critical(0, g.faces()-1, 3))
		{
			g_glue_crit_counter++;

			Graph g_tmp = g;
			Graph g_flip = g;
			g_flip.flip();

			for (t_Graph_it in_chain = critical_34_chain.begin();
					in_chain != critical_34_chain.end(); ++in_chain)
			{
				if (in_chain->is_isomorphic(g_tmp)) return false;
				if (in_chain->is_isomorphic(g_flip)) return false;
			}

			critical_34_chain.push_back(g);

			cerr << "Found: " << g_glue_counter << endl;
			cerr << "Critical: " << g_glue_crit_counter << endl;
			cerr << "Critical chain: " << critical_34_chain.size() << endl;

			cout << endl;
			g.print_faces(cout);
			g.print_neighbours(cout);
			cout << endl;

			return true;
		}

		return false;
	}

	for (t_Graph_it g2 = two_faces_critical_with_flips.begin(); g2 != two_faces_critical_with_flips.end(); ++g2)
	{
		assert(g2->face_size(0) < 5);
		assert(g2->face_size(g2->faces()-1) < 5);

		// now we should glue g and g2 together such that the result has the most inner and outer
		// face a 3,4 face which should be precolored.
		if (g.face_size(g.faces()-1) == g2->face_size(0) /*&& g2->face_size(0) == 4*/)
		{
			for (int shift = 0; shift < g2->face_size(0); shift++)
			{
				Graph tmp = g;
				tmp.glue_g_in_face(g.faces()-1, *g2, 0, shift);

				if (glue_another_3_4_graph(tmp, chain_add-1))
				{
//					cerr << "Glued from" << endl;
//					g.print_faces(cerr);
//					g2->print_faces(cerr);
//					cerr << endl;
				}

			}
		}
	}

	return false;
}

void swap_inner_outer(Graph &g)
{
	g.m_faces[0].swap(g.m_faces[g.faces()-1]);
}

void chain_3_4_graphs()
{
	// prepare flips
	for (t_Graph_it graph = two_faces_critical[0].begin(); graph != two_faces_critical[0].end(); ++graph)
	{
		two_faces_critical_with_flips.push_back(*graph);

		// create a swap where most inner and outer faces are exchanged
		Graph graph_swap_34 = *graph;
		swap_inner_outer(graph_swap_34);
		two_faces_critical_with_flips.push_back(graph_swap_34);


		// Test if flip is isomorphic
		Graph graph_flip = *graph;
		graph_flip.flip();

		if (!graph_flip.is_isomorphic(*graph))
		{
			two_faces_critical_with_flips.push_back(graph_flip);

			graph_swap_34 = graph_flip;
			swap_inner_outer(graph_swap_34);
			two_faces_critical_with_flips.push_back(graph_swap_34);

		}
	}

	cerr << "Generated with flips " << two_faces_critical_with_flips.size() << endl;

	// try to do the gluing
	for (t_Graph_it graph = two_faces_critical_with_flips.begin(); graph != two_faces_critical_with_flips.end(); ++graph)
	{
		glue_another_3_4_graph(*graph, 6);
	}

	cerr << "Found: " << g_glue_counter << endl;
	cerr << "Critical: " << g_glue_crit_counter << endl;
	cerr << "Critical chain: " << critical_34_chain.size() << endl;

}


////////////////////////////////////////////////////////////////////////////////////////////// main
int main(int argc, char **argv)
{
    
    // Test of generating dfs code
/*	Graph g("123456789:;1<=2>4?@58?A9<?>=<A;:9A8@765@4>32=1;");

	Graph h(g.get_dfs_code(0));

	cout << "Zdenek: 123456789:;1<=2>4?@58?A9<?>=<A;:9A8@765@4>32=1;" << endl
	     << "  g: " << g.get_dfs_code(0) << endl
         << "  h: " << h.get_dfs_code(0) << endl;

	g.print_faces(cout);
	g.print_neighbours(cout);

	return 0;
*/


    // Genrating critical graphs
	init_critical_graphs();
	for (int length = 8; length < 17; length++)
	{
		generate_critical(length);
	}
	return 0;


	// Generate all graphs with outer/most inner face 3,4
	load_critical_graphs_with_flips();

	try_selfgluing();

	cerr << "Self gluing finished" << endl;
    

	// Chain graphs with outer/inner faces 3,4
	chain_3_4_graphs();

	cerr << "done" << endl;

	return 0;

    // Testing if the routines work as expected
/*
	Graph g("123456789:;1<=2>4?@58?A9<?>=<A;:9A8@765@4>32=1;"), h, res, res2;

	g.create_cycle(4);
	h.create_cycle(5);

	cout << "g:  " << endl;
	g.print_faces(cout);
	g.print_neighbours(cout);
	cout << endl;

	cout << "critical: " << g.is_face_precoloring_critical(g.get_longest_face(), 3) << endl;

	return 0;

	h.flip();

	cout << "h flip:  " << endl;
	h.print_faces(cout);
	h.print_neighbours(cout);
	cout << endl;

	h.flip();

	return 0;

	glue_1(res, g, 0,0, h, 0, 0, 1);

	cout << "res:  " << endl;
	res.print_faces(cout);
	res.print_neighbours(cout);
	cout << endl;

	cout << "critical res: " << res.is_face_precoloring_critical(0,3) << endl;


	glue_1(res2, res, 0, 2, h, 0, 0, 2);


	cout << "res2:  " << endl;
	res2.print_faces(cout);
	res2.print_neighbours(cout);
	cout << endl;

	cout << "critical res2: " << res2.is_face_precoloring_critical(0,3) << endl;

	res2.print_dot_format(cout);
*/
/*
//	g.add_edge(2,1, 5,1);

	g.create_face_representation();
	h.create_face_representation();

	cout << "g: " <<  endl;
	g.print_neighbours(cout);
	g.print_faces(cout);
	cout << endl;

	cout << "h: " <<  endl;
	h.print_neighbours(cout);
	h.print_faces(cout);
	cout << endl;

	glue_1(res, g, 0,0, h, 0, 0, 3, false);
	glue_1(res2, g, 0,3, h, 0, 0, 3, false);

	//res2 = res;

	cout << "res:  " << endl;
	res.print_faces(cout);
	res.print_neighbours(cout);
	cout << endl;

	cout << "res2:  " << endl;
	res2.print_faces(cout);
	res2.print_neighbours(cout);
	cout << endl;

	cout << "Isomorphic: " << res.is_isomorphic(res2) << endl;

	res2.print_dot_format(cout);

*/

	/*
	res.subdivide_edge(0,1); // this is glue_2 operation

	cout << "res:  " << endl;
	res.print_faces(cout);
	res.print_neighbours(cout);
	cout << endl;


	res.split_vertex(3,4,10,2);


//	glue_1(g, h, res, 4, 2, 3, false);
//	glue_2(g, res, 0);

	cout << "res:  " << endl;
	res.print_faces(cout);
	res.print_neighbours(cout);
	cout << endl;

//	glue_3(res2, res, 0, 1, 1, true);
	glue_4(res2, res, 0, 1);


	cout << "res2:  " << endl;
	res2.print_faces(cout);
	res2.print_neighbours(cout);
	cout << endl;
*/
	return 0;
}



